Quantum astrometric observables II: time delay in linearized quantum gravity

A clock synchronization thought experiment is modeled by a diffeomorphism invariant "time delay" observable. In a sense, this observable probes the causal structure of the ambient Lorentzian spacetime. Thus, upon quantization, it is sensitive to the long expected smearing of the light cone by vacuum fluctuations in quantum gravity. After perturbative linearization, its mean and variance are computed in the Minkowski Fock vacuum of linearized gravity. The na\"ive divergence of the variance is meaningfully regularized by a length scale $\mu$, the physical detector resolution. This is the first time vacuum fluctuations have been fully taken into account in a similar calculation. Despite some drawbacks this calculation provides a useful template for the study of a large class of similar observables in quantum gravity. Due to their large volume, intermediate calculations were performed using computer algebra software. The resulting variance scales like $(s \ell_p/\mu)^2$, where $\ell_p$ is the Planck length and $s$ is the distance scale separating the ("lab" and "probe") clocks. Additionally, the variance depends on the relative velocity of the lab and the probe, diverging for low velocities. This puzzling behavior may be due to an oversimplified detector resolution model or a neglected second order term in the time delay.

==> anc/GenerateTables.m <==
(* ::Package:: *)

(* ::Section:: *)
(*Defining functions to extract singularity structure & converting expressions to structured expressions*)


(* ::Subsection:: *)
(*Extract singularity structure*)


(*In this part, we define some functions that can extract the singular part 
of polynomial, logarithmic and the polylogarithmic mathematical expressions. 
In order to do so, we first define the following functions: makeseries,
truncseries and leadingterm*)

(*
makeseries;
input: an expression (either a full expression or 
a Taylor series), its variable and the order to 
which you would like to keep the Taylor expansion;
output: a series expansion (in Mathematica format, 
i.e. SeriesData);
note: if the input is already a Taylor series, this 
routine will simply return you the input;
*)
makeseries[expr_,var_,m_]:=
	If[Head[expr]===SeriesData,
		expr,
		SeriesData[var,0,{expr},0,m,1]
	];

(*
truncseries;
input: a Taylor expansion and the truncation order (\[Epsilon]N);
output: a Taylor expansion to the desired trunctation order;
 *)
HoldPattern[truncseries[SeriesData[x_,x0_,list_,nmin_,nmax_,den_],
ntrunc_]]:=SeriesData[x,x0,list,nmin,ntrunc+1,den];

(*
leadingterm;
input: a Taylor series;
output: the leading term of the Taylor series;
note: leadingterm only works for input that is a Taylor series, i.e.
it should be of a SeriesData, if this is not the case first apply
makeseries;
*)
HoldPattern[leadingterm[SeriesData[x_,x0_,coeff_,nmin_,nmax_,den_]]]:=
	If[Length[coeff]==0,
		0,
		coeff[[1]](x-x0)^(nmin/den)
	];
leadingterm[expr_?(Not[Head[#]===SeriesData]&)]:=0;

(*
singularpartlog;
input: a list of p0, p1 and p where p0, p1 and p are all rational functions 
and have the following structure p0 + p1 Log[p], \[Epsilon] which is the variable of
the functions p0, p1 and p and an integer m which is the order to which
you would like to keep the Taylor series;
output: a list with {e1,e2,e3,e4} representing an expression of the form
e1 + e2 Log[\[Epsilon]] + e3 Log[\[Epsilon]]^2 + e4 sign/step-function, where all the elements
in the list are Taylor series;
note: later on the variable \[Epsilon]=R and we would like to expand each of the
terms in the expression above separately in R for R->0. 
For this funtion, clearly e3=e4=0. 
*)
singularpartlog[{p0_,p1_,p_},\[Epsilon]_,m_]:=Block[{P0,Pp,n,e1,nul},
	P0=makeseries[Series[p0,{\[Epsilon],0,m}],\[Epsilon],m];
	nul=makeseries[0,\[Epsilon],m];
	Pp=leadingterm[makeseries[Series[p,{\[Epsilon],0,m}],\[Epsilon],m]];
	(*Use a 'trick' that if the leading order is say x^7, 
	it will disappear but x^-7 doesnt, so if the leading order equals zero, 
	invert the expression, look for the leading order of the inverted 
	expression and invert back to get x^7*)
	If[Pp==0,Pp=1/leadingterm[makeseries[Series[1/p,{\[Epsilon],0,0}],\[Epsilon],m]]];
	n=Exponent[Pp,\[Epsilon]];
	e1=P0+Series[p1 Log[p/\[Epsilon]^n] (*/.{Log[x_]:> Log[Abs[x]]}*),{\[Epsilon],0,m}];
	(*The following if clause is not necessary if the output zero is fine, 
	however, we want all output to be in series form*)
	If[n==0,
		{e1,nul,nul,nul},
		{e1,n Series[p1,{\[Epsilon],0,m}],nul,nul}
	]
];

(*
singularpartlog2;
input: a list of p0, p1, p2, p forming the following expression p0+p1*Log[p]+p2*(Log[p])^2,
the variable of the functions p0, p1, p2 and p which is specified by \[Epsilon], and m which is again 
the order of the series expansion;
output: same as singularpartlog, i.e. a list with four elements, putting the 
elements together we get the full expression: e1 + e2 Log(R) + e3 (Log(R))^2 
+ e4 sign/step part;
note: This function can handle expression with a log^2 term in it, in 
contrast to singularpartlog. 
*)
singularpartlog2[{p0_,p1_,p2_,p_},\[Epsilon]_,m_]:=Block[{P0,P1,Pp,e1,e2,n,nul},
	P0=makeseries[Series[p0,{\[Epsilon],0,m}],\[Epsilon],m];
	P1=makeseries[Series[p1,{\[Epsilon],0,m}],\[Epsilon],m];
	nul=makeseries[0,\[Epsilon],m];
	Pp=leadingterm[makeseries[Series[p,{\[Epsilon],0,m}],\[Epsilon],1]];
	If[Pp===0,Pp=1/leadingterm[makeseries[Series[1/p,{\[Epsilon],0,0}],\[Epsilon],m]]];
	n=Exponent[Pp,\[Epsilon]];
	e1=P0+Series[p1 Log[p/\[Epsilon]^n],{\[Epsilon],0,m}] +Series[p2 (Log[p/\[Epsilon]^n])^2,{\[Epsilon],0,m}];
	e2=n P1 +2 n Series[p2 Log[p/\[Epsilon]^n],{\[Epsilon],0,m}];
	If[n==0,
		{e1,nul,nul,nul},
		{e1,e2,n^2 Series[p2,{\[Epsilon],0,m}],nul}
	]
];

(*
singularpartdilog;
input: a list with p1 and p forming the expression p1 PolyLog[2,p],
the variable \[Epsilon] and the order of the expansion m;
output: same as for singularpartlog(2); 
*)
singularpartdilog[{p1_,p_},\[Epsilon]_,m_]:=Block[{Pp,n,nul},
	Pp=leadingterm[makeseries[Series[p,{\[Epsilon],0,m}],\[Epsilon],1]];
	If[m==0,
		If[Pp===0,
			Pp=1/leadingterm[makeseries[Series[1/p,{\[Epsilon],0,m}],\[Epsilon],m]]
		]
	];
	n=Exponent[Pp,\[Epsilon]];
	nul=makeseries[0,\[Epsilon],m];
	(*For n>=0 no singularities appear except when the argument of 
	the dilog is 1+O[\[Epsilon]]. If this is the case, use the following 
	identity to isolate the logarithmic singularity before the expansion:
	Re[PolyLog[2,z]]==-Re[PolyLog[2,1-z]]-Log[Abs[1-z]]Log[Abs[z]]+Pi^2/6.
	For n<0 use the following identity to extract the singularities:
	Re[PolyLog[2,x]]=-Re[PolyLog[2,1/x]] - 1/2 Log[Abs[x]]^2 + \[Pi]^2/12 
	+ \[Pi]^2/4 Sign[x]. See Eq. 82 and 83 in Sec. IV B5*)
	If[n>=0, 
		If[Pp===1,
			{Series[p1 (-PolyLog[2,1-p]+ (\[Pi]^2) /6),{\[Epsilon],0,m}] ,nul,nul,nul} 
			+ singularpartlog[{0,-p1 Log[p],1-p},\[Epsilon],m],
			{Series[p1 PolyLog[2,p],{\[Epsilon],0,m}],nul,nul,nul}],
			{Series[p1 (-PolyLog[2,1/p]+\[Pi]^2/12),{\[Epsilon],0,m}],nul,nul,
			Series[p1,{\[Epsilon],0,m}] \[Pi]^2/4 Sign[1/Pp]}+
			singularpartlog2[{0,0,-(1/2)p1,p},\[Epsilon],m]
		]
	];

(* 
singular;
input: a list of p0, p1, a, p2, b, p3, p4, c, p5 and that determines the 
singularity structure of a combination of logs and dilogs: 
p0 + p1 Log[a] + p2 Log [b] + p3 Log[c] + p4 Log[c]^2 + p5 dilog[d], which 
again the variable specified by \[Epsilon] and the order of the series expansion
by m;
output: same as for singularpartlog(2) and singularpartdilog, i.e. a list
consisting of four elements {e1,e2,e3,e4} corresponding to the expression 
e1+e2 Log[] + e3 Log[]^2 + e4, where e1,e2 and e3 are all rational expressions 
and e4 may contain sign-functions.
*)
singular[{p0_,p1_,a_,p2_,b_,p3_,p4_,c_,p5_,d_},\[Epsilon]_,m_]:=Block[{A,B,C,F,nul,nul4},
	nul=makeseries[0,\[Epsilon],m];
	nul4={nul,nul,nul,nul};
	If[a===0,A=Series[p0,{\[Epsilon],0,m}], A=singularpartlog[{p0,p1,a},\[Epsilon],m]];
	If[b===0,B=nul4, B=singularpartlog[{0,p2,b},\[Epsilon],m]];
	If[c===0,C=nul4, C=singularpartlog2[{0,p3,p4,c},\[Epsilon],m]];
	If[d===0, F=nul4,F=singularpartdilog[{p5,d},\[Epsilon],m]];
	A+B+C+F
];

(*
mapsingular;
input: list, variable, ord=desired order of the Taylor series;
output: same structure as for singular;
note: this function maps singular[...,var,ord] to every element of the first 
argument list. This is needed to work with the output of the 
allIntegralP{1,2,3} routines. 
*)
mapsingular[list_,var_,ord_]:=Map[singular[#,var,ord]&,list];


(* ::Subsection:: *)
(*Converting to structured expressions*)


(*In this section, several functions are defined to take expression and return
structured lists. All functions ending their name with List take 
any expression and return structured lists, while those ending their name with 
Part take an expression and return the part asked for (e.g. LogPart returns
zero if you give it a polynomial but gives 3 Log[x] if you give it 3 Log [x] + 
Sin[x]).*)

(*
LogPartList;
input: any expression;
output: a list {{coef log[arg1], arg1},{coef2,arg2},.....} if there
appear any log's in your expression, else it returns an empty list;
note: log^2 terms are set to zero, because collect otherwise will 
also consider all log^2 terms appearing in the expression.
*)
LogPartList[expr_]:=Block[{exp,a1,a2,a3},
	exp=expr/.Log[x_]^2:> 0;
	a1=Collect[exp,Log[_]];
	a2=Position[a1,Log[_]];
	a3=Map[{Coefficient[a1,Extract[a1,#]],Extract[a1,#]}&,a2];
	a3=a3/.Log[x_]:>x;
	a3
];

(* 
LogPart2List;
input: any expression;
output: a list {{coef log[arg1]^2, arg1},{coef2,arg2},.....} if in 
the expression log[x]^2 appear, else it returns an empty list;
*)
Log2PartList[expr_]:=Block[{a1,a2,a3},
	a1=Collect[expr,Log[arg_]^2];
	a2=Position[a1,Log[arg_]^2];
	a3=Map[{Coefficient[a1,Extract[a1,#]],Extract[a1,#]}&,a2];
	a3=a3/.Log[x_]^2:>x;
	a3
];

(*
ComLogPartList;
input: any expression;
output: {p1,p2,a} if  if the expression is of the form p1 Log[a] + 
p2 Log[a]^2 (where p1 can be zero), else it will return {0,0,0}; 
note: the expression considered is not completely general, since 
it only works for maximally one Log^2-term, however this is all we need;
*)
ComLogPartList[expr_]:=Block[{b1,b2,l1,l2,lc,a1,a2,c,p1,p2,a3,a4,out},
	b1=LogPartList[expr];
	b2=Log2PartList[expr];
	l1=Length[b1];
	l2=Length[b2];
	(*If there are log's in the expression, make a list of all the 
	arguments of the log.*)
	If[l1!=0,a1=Table[b1[[i,2]],{i,1,l1}]];
	(*If there is a log^2 term, define p2 to be the coefficient in 
	front of this term and a2 to be the argument of the log^2.*)
	If[l2!=0,{p2=b2[[1,1]] ,a2=b2[[1,2]]}];
	(*Now look if there are log terms and log^2 terms, if there is a 
	case in which the arguments match.*)
	If[l1!=0 && l2!=0,c=Position[a1,a2],c=0];
	lc=Length[c];
	(*If there is no log^2 term, return {0,0,0}. If there is a log^2 term, 
	look if one the arguments of the log matches that of the log^2 term. 
	If there is no match, return {0,p2,a2}, if there is a match, look for 
	the coefficient of the corresponding logterm and return 
	{coeff log, p2, a2}*)
	If[l2==0,out={0,0,0},If[lc==0,out={0,p2,a2},out={b1[[c[[1,1]],1]],p2,a2}]];
	out
];

(*
PolyLogPartList;
input: any expression;
output: {{coef polylog[arg1], arg1},{coef2,arg2},.....} if in the expression 
PolyLog[2,x]'s appear, else it returns an empty list;
*)
PolyLogPartList[expr_]:=Block[{a1,a2,a3},
	a1=Collect[expr,PolyLog[2,_]];
	a2=Position[a1,PolyLog[2,_]];
	a3=Map[{Coefficient[a1,Extract[a1,#]],Extract[a1,#]}&,a2];
	a3=a3/.PolyLog[2,x_]:> x;
	a3
];

(*
SignPartList;
input: any expression;
output: {{coef sign[arg1], arg1,0},{coef2,arg2,0},.....}  if in the expression 
Sign's appear, else it returns an empty list;
*)
SignPartList[expr_]:=Block[{a1,a2,a3},
	a1=Collect[expr,Sign[_]];
	a2=Position[a1,Sign[_]];
	a3=Map[{Coefficient[a1,Extract[a1,#]],Extract[a1,#],0}&,a2];
	a3=a3/.Sign[x_]:> x;
	a3
];

(*
LogPart;
input: any expression;
output: if in the expression a term of the form coef*log appears, 
it will return you this part, else it returns 0;
*)
LogPart[expr_]:=Block[{a1,a2,a3},
	a1=LogPartList[expr];
	a2=Length[a1];
	a3=If[a2==0,0,Sum[a1[[i,1]] Log[a1[[i,2]]],{i,1,a2}]];
	a3
];

(*
Log2Part;
input: any expression;
output: if the expression contains a term of the form coef*log^2, 
it will return you this part, else it returns 0;
*)
Log2Part[expr_]:=Block[{a1,a2,a3},
	a1=Log2PartList[expr];
	a2=Length[a1];
	a3=If[a2==0,0,Sum[a1[[i,1]] Log[a1[[i,2]]]^2,{i,1,a2}]];
	a3
];

(*
PolyLogPart;
input: any expression;
output: if the expression contains a term of the form coef*polylog, 
it will return you this part, else it returns 0;
*)
PolyLogPart[expr_]:=Block[{a1,a2,a3},
	a1=PolyLogPartList[expr];
	a2=Length[a1];
	a3=If[a2==0,0,Sum[a1[[i,1]] PolyLog[2,a1[[i,2]]],{i,1,a2}]];
	a3
];

(*
PolyPart;
input: any expression;
output: returns the polynomial part of the expression;
note: this assumes that the expression only contains a polynomial 
terms, logs, log^2 and dilogs;
*)
PolyPart[expr_]:=Block[{a1,a2,a3,a4},
	a1=LogPart[expr];
	a2=Log2Part[expr];
	a3=PolyLogPart[expr];
	a4=expr-a1-a2-a3//Simplify;
	a4
];

(* 
StrucList;
input: any expression of the form 
p0 + p1 Log[a] + p2 Log [b] + p3 Log[c] + p4 Log[c]^2 + p5 dilog[d];
output: a list {p0,p1,a,p2,b,p3,p4,c,p5,d};  
*)
StrucList[expr_]:=Block[{a0,a1,a2,a3,a4,a5,a6,l2,l3,l5,arg,x1,list},
	a0=PolyPart[expr];
	a1=ComLogPartList[expr];
	a2=LogPartList[expr];
	l2=Length[a2];
	(*To get the LogPartList, we first need to substract the logpart in 
	the ComLogPartList from the total expression. But only if the logs 
	match!*)
	arg=a1[[3]];
	x1=Position[Table[arg-a2[[i,2]],{i,1,l2}],0];
	If[a1[[1]]===0,a3=a2,If[Length[x1]==0,a3=a2,a3=(a2/. a2[[x1[[1,1]]]]->{0,0})]];
	(*Now the determine the coefficients and arguments of the all the log terms 
	in the expression*)
	l3=Length[a3];
	If[l3==0,a4={0,0,0,0},
	If[l3==1,a4={a3[[1,1]],a3[[1,2]],0,0},
	If[l3==2,a4={a3[[1,1]],a3[[1,2]],a3[[2,1]],a3[[2,2]]}]]];
	(*And the coefficients and argument of the PolyLog*)
	a5=PolyLogPartList[expr];
	l5=Length[a5];
	If[l5==0,a6={0,0},If[l5==1,a6={a5[[1,1]],a5[[1,2]]}]];
	list=Flatten[{a0,a4,a1,a6}];
	list
];

(*
StrucListToExp;
input: a list {p0,p1,a,p2,b,p3,p4,c,p5,d};
output: p0 + p1 Log[a] + p2 Log [b] + p3 Log[c] + p4 Log[c]^2 + p5 dilog[d];
note: this function reverses StrucList;
*)
StrucListToExp[{p0_,p1_,a_,p2_,b_,p3_,p4_,c_,p5_,d_}]:=Block[{P0,P1,A,P2,B,P3,P4,Cc,P5,Dd,out},
	{P0,P1,A,P2,B,P3,P4,Cc,P5,Dd}={p0,p1,a,p2,b,p3,p4,c,p5,d};
	If[P1==0 ,A=1];
	If[P2==0,B=1];

	If[P3===0 &&P4===0,
		out=P0+P1 Log[A] + P2 Log[B] +P5 PolyLog[2,Dd],
		If[P3===0 && Not[P4===0],
			out=P0+P1 Log[A] + P2 Log[B] + P4 Log[Cc]^2 + P5 PolyLog[2,Dd],
			If[Not[P3===0]&&P4===0,
			out=P0+P1 Log[A] + P2 Log[B] + P3 Log[Cc] + P5 PolyLog[2,Dd],
			out=P0+P1 Log[A] + P2 Log[B] + P3 Log[Cc]+P4 Log[Cc]^2 + P5 PolyLog[2,Dd]
			]
		]
	];
	out
];

(*
\[Sigma]IntToStrucList;
input: the output of \[Sigma]Integral, i.e. a structured list {p1,p2,p3,p4,p5,nums,numt}
where the first four elements form an expression in the following manner
 p1 + p2 Log[B] + p3 Log[1-C\[Sigma]] + p4 L[C\[Sigma]], p5 represents all the singular terms
that are supposed to vanish and nums and numt represent the number of iterated 
s and t-integrals to be performed;
output: a structured list;
note: see in particular Sec. IV B4;
*)
\[Sigma]IntToStrucList[{p1_,p2_,p3_,p4_,p5_,nums_,numt_}]:={p1+p5,p2,Bpm,p3,1-Cpm \[Sigma],0,0,Cpm \[Sigma],p4,Cpm \[Sigma]};

(* 
LogCanon;
input: any expression;
output: same expression but simplified;
note: this function canonicalize expressions involving logs. it factors each argument and expands 
by the product rule, then collect coefficients of each log;
*)
LogCanon[expr_,trans_: Identity]:=Block[{e=expr},
	e=e/.Log[A_]:>Log[Abs[Factor[A/.Abs[B_]->B]]];
	e=e//.Abs[A_ B_]->Abs[A] Abs[B];
	e=e/.Abs[A_^n_]->Abs[A]^n;
	e=e/.Log[A_]:>PowerExpand[Log[A]];
	e=e/.Log[A_Integer]:>Plus@@Map[#1[[2]]Log[#1[[1]]]&,FactorInteger[A]];
	e=e/.Abs[A_]:>Simplify[Abs[A]];
	e=e/.Abs[A_]:>A*Sign[FactorTermsList[MonomialList[A][[1]]][[1]]];
	e=e/.Abs[A_]->A;
	e=Collect[e,Log[x_/;!NumberQ[x]],trans];
	e
];

(* 
SplitPoles;
input: any expression consisting of polynomials and Laurent polynomials and a variable \[Epsilon];
output: a list consisting of {polynomial part, simple pole part, and higher poles part};
note: for example 1/(1 -var), is interpreted as belonging to the polynomial part. Luckily, 
our expressions dont contain such terms so we dont have to deal with this issue.
*)
SplitPoles[expr_,var_]:=Block[{poly,pole1,pole2},
	(*Gather all poles*)
	pole2=Series[expr,{var,0,-1}];
	pole2=truncseries[makeseries[pole2,var,1],-1];
	(*Determine single pole*)
	pole1=SeriesCoefficient[pole2,-1];
	(*Substract single pole from all the poles to get the higher poles*)
	pole2=Normal[pole2-pole1/var];
	(*Remaining part is polynomial*)
	poly=expr-pole2-pole1/var;
	{poly,pole1,pole2}
];


(* ::Section:: *)
(*Angular and segment integrals - Part I *)


(*In this section, functions that perform the angular and segment integrals for 
parallel and non-parallel edges are defined. In the first part, all functions 
needed to handle these integrations are defined separately. In the second and 
third part, these functions are combined for parallel and non-parallel edges,
repectively.*)


(* ::Subsection:: *)
(*Defining integral functions*)


(*In this subsection, functions that can perform the  angular and segment 
integrals are defined. See Sec. IV B for details.*)

(*
cIntegral;
input: a list {P, nums, numt} where P refers to the numerator of the 
integrand P[c]/z2 (so P= either 1, c or c^2 for the purpose of our calculations),
and nums & numt refer to the number of iterated integrals over s/t (which are 
either 0 or 1 in the cases we consider);
output: {P1,P2,ns,nt} which represents P1 + P2 Log[zc\[PlusMinus]];
note: the sum over c=+R and c=-R and the sum over \[PlusMinus] still need to performed. 
The P's in the output are polynomials in zcpm and Laurent polynomial in z1.
See Sec. IV B1.
*)
cIntegral[{P_,nums_,numt_}]:=Block[{z0,z1,R,zcpm,pm,c,P1,P2,int},
	int=Integrate[P/(-z0^2+z1^2+2 c z1+R^2),c];
	P1=PolyPart[int];
	P2=LogPartList[int][[1,1]];
	P1=Collect[P1/2/.z0->(-1)^pm (zcpm-c-z1),zcpm];
	P2=Collect[P2/.z0->(-1)^pm (zcpm-c-z1),zcpm];
	{P1,P2}={P1,P2}/.(-1)^((A_/;EvenQ[A])pm)-> 1/.R-> c; 
	{P1,P2,nums,numt}
];

(*
zcpmIntegral;
input: takes the output of cIntegral, i.e. a list with P1, P2, nums and numt
where P1 and P2 represent P1 + P2 Log[zc\[PlusMinus]];
output: a list {P3,P4} which represents the expression P3 + P4 Log[zc\[PlusMinus]];
note: again the sum over c=+R and c=-R and the sum over \[PlusMinus] still need to performed and 
the P's are polynomials in zcpm and Laurent polynomial in z1. 
This function first makes a change of variables to zcpm & z1 - 
the Jacobian 1/xwy is plugged in at the final stage - and then computes the integral 
over zcpm. See Sec. IV B2.
*)
zcpmIntegral[{P1_,P2_,nums_,numt_}]:=Block[{c,z1,zcpm,pm,P10,P20,P03,P04,polypart,
	logpart,P3,P4,ns,nt,s,t,y,x,z11,tv2x,tv2y,tv1x,tv1y,z11x,z11y},
	y={tv2x,tv2y};
	x={tv1x,tv1y};
	z11= {z11x,z11y};
	ns=nums;
	nt=numt;
	(*First, use Cauchy formula for iterated intregrals to rewrite the iterated 
	integrals over s & t*)
	s=1/(x.uh y.u -x.u y.uh) (-(-1)^pm(y.uh (zcpm -c) - z1(y.uh -(-1)^pm y.u))
	-(y.uh z11.u - y.u z11.uh));
	t=1/(x.uh y.u -x.u y.uh) (-(-1)^pm(x.uh (zcpm -c) - z1 (x.uh - (-1)^pm x.u))
	-(x.uh z11.u - x.u z11.uh));
	If[ns==0 &&nt==0, 
		{P10=P1 , P20=P2},
		{P10=(1-s)^ns/ns! (1-t)^nt/nt! P1,P20=(1-s)^ns/ns! (1-t)^nt/nt! P2}
	];
	(*Next, perform the integral over zcpm*)
	P03=Integrate[P10,zcpm];
	P04=Integrate[P20 Log[zcpm],zcpm];
	(*Seperate P04 into a term that is polynomial in zcpm and one that is a polynomial 
	in zcpm multiplied by Log[zcpm]. Add the first part to P03 to form P3 and the part 
	that is left will be P4 (after 'ripping off' the log[zcpm]).*)
	logpart=Coefficient[Collect[P04,Log[zcpm]],Log[zcpm]] Log[zcpm];
	polypart=P04-logpart//Simplify;
	P3=P03 + polypart;
	P4=Coefficient[logpart,Log[zcpm]];
	{P3,P4,ns,nt}
];

(*
chvarzcpm;
input: the output of zcpmIntegral, i.e. a list {P3,P4,nums,numt} 
output: a list {p5,P,P7,P8,P9,nums,numt} representing the following expression
P5 + P6 Log[Bpm] + P7 Log[1-Cpm \[Sigma]] + P8 PolyLog[2,Cpm \[Sigma]];
note: this step takes care of the change of variables from z1 and zcpm to
Bpm, Cpm and \[Sigma] for the case adh!=0. See Sec. IV B4a;
*)
chvarzcpm[{P3_,P4_,nums_,numt_}]:=Block[{z1,zcpm,Bpm,Cpm,\[Sigma],P5,P6,P7},
	P5=P3/.{z1->\[Sigma],zcpm->Bpm(1-Cpm \[Sigma])};
	P6=P4/.{z1->\[Sigma],zcpm->Bpm(1-Cpm \[Sigma])};
	P7=P6;
	Collect[{P5,P6,P7,0(*P8*),0(*Psing*),nums,numt},\[Sigma]^_]
];

(*
chvarzcpm2;
input: same as for chvarzcpm;
output: same as for chvarzcpm;
note: this step takes care of the change of variables for the case
with adh=0. Here, Cpm=0 consequently P7=0 and P8=0. 
See Sec. IV B4 b.
*)
chvarzcpm2[{P3_,P4_,nums_,numt_}]:=Block[{z1,zcpm,Bpm,Cpm,\[Sigma],P5,P6},
	P5=P3/.{z1->\[Sigma],zcpm->Bpm(1-Cpm \[Sigma])};
	P6=P4/.{z1->\[Sigma],zcpm->Bpm(1-Cpm \[Sigma])};
	Collect[{P5,P6,0(*P7*),0(*P8*),0(*Psing*),nums,numt},\[Sigma]^_]
]

(*
\[Sigma]Integral;
input: output after chvarzcpm(2), i.e. a list {P5,P6,P7,P8,Psing,nums,numt} 
representing P5 + P6 Log[B]+ P7 Log[1-C\[Sigma]] + P8 L[C\[Sigma]];
output: a list {Q5,Q6,Q7,Q8,Qsing} where the Q's have the same form as the 
P's and Qsing contains all the singular terms in \[Sigma] that should vanish after summation;
note: strictly speaking PSing is not needed as input, however, it is included as an extra 
input variable to make it possible to do the \[Sigma]Integral multiple times. See Sec. IV B4 b, 
in particular the last paragraph.
*)
\[Sigma]Integral[{P5_,P6_,P7_,P8_,Psing_,nums_,numt_}]:=Block[{Bpm,Cpm,\[Sigma],\[Tau], pm,Q5poly,Q5pole1,
	Q5pole2,Q6poly,Q6pole1,Q6pole2,Q7poly,Q7pole1,Q7pole2,int1,int2,Q5,Q6,Q7,Q8,Qsing},
	(*Use integration by parts (IBP) on term P8 PolyLog[2,C\[Sigma]]. The result is 
	Int[P8] PolyLog[2,C\[Sigma]] -- Integrate[ (Int[P8]) Log[1-C\[Sigma]]]. So the first term, i.e. 
	the boundary term, will simply contribute to Q8, and the second part we will add 
	to the integral of P7 Log[1-C\[Sigma]].*)
	Q8=Integrate[P8,\[Sigma]];
	Q7=P7 - (-Q8/\[Sigma]);
	(* Similarly, use IBP for coeflogC*Log[1-C\[Sigma]]. But first split coeflogC into terms 
	that are polynomial in \[Sigma], have a simple pole or higher order poles. *)
	{Q7poly,Q7pole1,Q7pole2}=SplitPoles[Q7,\[Sigma]];
	(*Let's focus on the polynomial part. We substitute \[Tau]=1-Cpm \[Sigma] and integrate wrt \[Tau]. 
	The boundary term will contribute to Q7 and the remaining term contributes to the 
	integral over P5.*)
	int1=(-(1/Cpm)Integrate[Q7poly/.\[Sigma]->((1-\[Tau])/Cpm),\[Tau]])/.\[Tau]-> (1-Cpm \[Sigma]);
	Q7=int1;
	Q5=P5+ int1 Cpm/(1-Cpm \[Sigma]);
	(* Next, integrate pole2*Log[1-C\[Sigma]] by parts. The boundary term contributes to Q7 
	and the second term will also contribute to the integral over P5. However, note that 
	we need to take care of the simple pole at \[Sigma]=1/Cpm that now may arise.*)
	int2=Integrate[Q7pole2,\[Sigma]];
	Q7=Q7+int2;
	int2=int2 Cpm/(1-Cpm \[Sigma]);
	{Q7,int2}={Q7,int2}+{1,-1/(\[Sigma] - 1/Cpm)}Residue[int2,{\[Sigma],1/Cpm}];
	Q5=Q5+ Apart[int2,\[Sigma]];
	(*The simple pole part ends up in Q8. Note the minus sign, since the dilog is defined 
	with a minus sign!*)
	Q8=Q8-Q7pole1;
	(*Lastly, the integrals over p5 and p6 are left to be done. In principal, the simple pole parts 
	should cancel in the summation of c\[PlusMinus] and zcpm as well as the possible log[\[Sigma]] term. Terms such as 
	1/(1-Cpm \[Sigma]) that diverge are related to the lightcone and these singularities are later on 
	handled by the singularitytable. Luckily, SplitPoles does not recognize these terms as being 
	singular in \[Sigma]. So we can use SplitPoles to determine the 'problematic' cases that we want to 
	set apart. In short, here we do the remaing integrals and collect terms singular in \[Sigma]->0 
	(so log[\[Sigma]],1/\[Sigma]^n) and store these in Qsing.*)
	{Q5poly,Q5pole1,Q5pole2}=SplitPoles[Q5,\[Sigma]];
	{Q6poly,Q6pole1,Q6pole2}=SplitPoles[P6,\[Sigma]];
	Q5=Integrate[Q5poly+Q5pole2,\[Sigma]];
	Q6=Integrate[Q6poly+Q6pole2,\[Sigma]];
	(* Integrate Qsing as well. *)
	Qsing=Integrate[Psing,\[Sigma]];
	Qsing=Qsing+(Q5pole1 + Q6pole1 Log[Bpm])Log[\[Sigma]];
	Collect[{Q5,Q6,Q7,Q8,Qsing,nums,numt},\[Sigma]^n_]
]

(*
TOAB;
note: this simply defines a replacement rule to go from Bpm, Cpm and \[Sigma]
to adu,adh,bdu, bdh and T variables as discussed in Sec. IV B4;
*)
ToAB={Bpm-> 1/adh1 (-(-1)^pm (-adu1 bdh1+adh1 bdu1)+adh1(c+(-1)^pm T )),
	(1-Cpm \[Sigma])-> 1+((adh1-(-1)^pm adu1) \[Sigma])/(-(-1)^pm (-adu1 bdh1+adh1 bdu1)+adh1 (c +(-1)^pm T )), 
	Cpm-> -(adh1-(-1)^pm adu1)/(-(-1)^pm (-adu1 bdh1+adh1 bdu1)+adh1 (c +(-1)^pm T ))
};

(*
cSum;
input: expression;
output: expression;
note: summation over c=R and c=-R is performed.
*)
cSum[expr_]:=Block[{a1,c,R,res},
	a1=expr;
	res=(a1/.c->R)-(a1/.c->-R);
	res
];

(*
pmSum;
input: expression;
output: expression;
note: the summation over pm is performed. Note that the Jacobian from (s,t) 
to (z1,zcpm) carries a \[PlusMinus]sign, hence we have a minus-sign between the plus 
and minus-case. This is not the case for the parallelcase! 
This needs to be treated seperately.
*)
pmSum[expr_]:=Block[{a1,pm,Bpm,B0,Cpm,C0,c,R,res},
	a1=expr;
	a1=(a1/.{Bpm->c+(-1)^pm B0,Cpm->( -1 + (-1)^pm C0)/(c+(-1)^pm B0)});
	res=(a1/.pm-> 1)-(a1/.pm->2);
	res
];

(*
cpmSum;
input: expression;
output: expression;
note: the summation over both c and plus-minus is combined for the nonparallel 
case. This is different for the parallel case, see below.
*)
cpmSum[expr_]:=Block[{res},
	res=cSum[pmSum[expr]];
	res=res//Simplify;
	res
];

(*
cpmSumP12;
input: expression;
output: expression;
note: the summation over both c and plus-minus is combined for the 
parallel case 1 and 2 (to be defined below).
*)
cpmSumP12[expr_]:=Block[{pm,Bpm,B0,Cpm,C0,c,R,res},
res=expr;
res=res/.Bpm->c+(-1)^pm B0/.Cpm->( -1 + (-1)^pm C0)/(c+(-1)^pm B0);
res=(res/.pm-> 1)+(res/.pm->2);
res=cSum[res];
res
];

(*
cpmSumP12;
input: expression;
output: expression;
note: the summation over both c and plus-minus is combined for the 
parallel case 3 (to be defined below).
*)
cpmSumP3[expr_]:=Block[{pm,Bpm,B0,Cpm,C0,c,R,res},
	res=expr;
	res=res/.Bpm->c+(-1)^pm B0/.Cpm->- 1/(c+(-1)^pm B0);
	res=(res/.pm-> 1)+(res/.pm->2);
	res=cSum[res];
	res
];


(* ::Subsection:: *)
(*Nonparallel case*)


(*In this section, all the integrals are combined into one function that performs
them all for all nonparallel segmnents. Two distinct cases are considered: the 
generic case (NP), which has Subscript[a, \[PlusMinus]] unequal to zero, and the specific case that 
has Subscript[a, \[PlusMinus]]=0 (NP2). See fig. 5 described at the end of Sec. IV B5. *)

(*
allIntegralNP;
input: {P=c^k,number of iterated s-integrals,number of iterated t-integrals};
output: {p0,p1,a,p2,b,p3,p4,c,p5,d} corresponding to p0 + p1 Log[a] + 
p2 Log [b] + p3 Log[c] + p4 Log[c]^2 + p5 dilog[d];
note: this functions performs all the integrals for the generic non-parallel 
case (NP). 
*)
allIntegralNP[{P_,nums_,numt_}]:=Block[{a1,b1,c1,d1,QSing,res,Bpm,Cpm,pm,\[Sigma],
	c,T,\[Epsilon],log,result,R},
	a1=cIntegral[{P,nums,numt}];
	b1=zcpmIntegral[a1];
	c1=chvarzcpm[b1];
	d1=\[Sigma]Integral[c1];
	(*Give the final result in a structured form. Also write everything in terms 
	of adu,adh,bdu,...etc.*)
	result=\[Sigma]IntToStrucList[d1];
	result=result/.ToAB;
	result=result/.(-1)^((A_/;EvenQ[A])pm)-> 1;
	result=(result)/.{c-> \[Epsilon] c, T-> \[Epsilon] T};  
	result
];

(*
allIntegralNP2;
input: {P=c^k,number of iterated s-integrals,number of iterated t-integrals};
output: {p0,p1,a,p2,b,p3,p4,c,p5,d} corresponding to p0 + p1 Log[a] + 
p2 Log [b] + p3 Log[c] + p4 Log[c]^2 + p5 dilog[d];
note: this function performs all the integrals for the particular 
non-parallel case when Subscript[a, \[PlusMinus]]=0 (NP2);
*)
allIntegralNP2[{P_,nums_,numt_}]:=Block[{a1,b1,c1,d1,QSing,res,Bpm,Cpm,pm,\[Sigma],
	c,T,\[Epsilon],R,result,out,log},
	a1=cIntegral[{P,nums,numt}];
	b1=zcpmIntegral[a1];
	c1=chvarzcpm2[b1];
	d1=\[Sigma]Integral[c1];
	(*Give the final result in a structured form. Also write everything in 
	terms of adu,adh,bdu,...etc.*)
	result=\[Sigma]IntToStrucList[d1];
	result=result/.ToAB;
	result=result/.(-1)^((A_/;EvenQ[A])pm)-> 1;
	result=result/.{c-> \[Epsilon] c, T-> \[Epsilon] T};
	result
];


(*
InputSingList(s);
note: Below, all the different possible combinations of scalars are written down. These lists are 
used to generate the tables that store all the angular and segment integrals. The lists contain the 
following scalars adu,adh,bdu,bdh,c, \[Sigma], pm (=1 or 2 for + or -) and T. 
As discussed in Sec. VI B5 the value for \[Sigma] needs to be known before the Taylor series is performed in 
order to avoid singularities in the code, this is taken care of below by specifying \[Sigma]=bdh. 
There are two situations to consider: the 'generic' case (NP1) and the 'special' case (NP2). All possible
configurations for the generic case are stored in InputSingList and for the special case are in InputSingLists
(i.e., the name is followed by an s for special). This latter special case occurs when (aplus=0 && pm=1=+) or 
when (aminus=0 && pm=2=-).
*)
InputSingList={
	{adu1,-adu1,bdu1,-bdu1,c,-bdu1,2,T},{adu1,-adu1,bdu1,bdu1,c,bdu1,2,T},
	{adu1,-adu1,bdu1,bdh1,c,bdh1,2,T},{adu1,adu1,bdu1,-bdu1,c,-bdu1,1,T},
	{adu1,adu1,bdu1,bdu1,c,bdu1,1,T},{adu1,adu1,bdu1,bdh1,c,bdh1,1,T},
	{0,adh1,bdu1,-bdu1,c,-bdu1,1,T},{0,adh1,bdu1,-bdu1,c,-bdu1,2,T},
	{0,adh1,bdu1,bdu1,c,bdu1,1,T},{0,adh1,bdu1,bdu1,c,bdu1,2,T},
	{0,adh1,0,bdh1,c,bdh1,1,T},{0,adh1,0,bdh1,c,bdh1,2,T},
	{0,adh1,bdu1,bdh1,c,bdh1,1,T},{0,adh1,bdu1,bdh1,c,bdh1,2,T},
	{adu1,adh1,bdu1,-bdu1,c,-bdu1,1,T},{adu1,adh1,bdu1,-bdu1,c,-bdu1,2,T},
	{adu1,adh1,bdu1,bdu1,c,bdu1,1,T},{adu1,adh1,bdu1,bdu1,c,bdu1,2,T},
	{(adh1 bdu1)/bdh1,adh1,bdu1,bdh1,c,bdh1,1,T},{(adh1 bdu1)/bdh1,adh1,bdu1,bdh1,c,bdh1,2,T},
	{adu1,adh1,bdu1,bdh1,c,bdh1,1,T},{adu1,adh1,bdu1,bdh1,c,bdh1,2,T}
};
InputSingLists={
	{adu1,-adu1,bdu1,-bdu1,c,-bdu1,1,T},{adu1,-adu1,bdu1,bdu1,c,bdu1,1,T},
	{adu1,-adu1,bdu1,bdh1,c,bdh1,1,T},{adu1,adu1,bdu1,-bdu1,c,-bdu1,2,T},
	{adu1,adu1,bdu1,bdu1,c,bdu1,2,T},{adu1,adu1,bdu1,bdh1,c,bdh1,2,T}
};


(* ::Subsection:: *)
(*Parallel case*)


(*In this section, all the integrals are combined into one function that performs
them all for all parallel segmnents. See Fig. 5 which is described at the end of
Sec. IV B5 for all the distinct scenarios.
The first part of this section deals with determining the coefficients (see Sec. 
IV  B3) and the second part is very similar to the non-parallel case.*)


(* The first three functions below calculate coefficients for iterated st-integrals 
over a function of \[Zeta], where \[Zeta] depends linearly on s and t, with coefficients zs 
and zt respectively. The power of \[Zeta] indicates how many times needs to be 
integrated over \[Zeta], for example, \[Zeta]^2 shows that we need to integrate twice. 
For these integrations we can use the \[Sigma]Int-routine. pCoeffIntST calculates 
the p-coefficients after integrating over both s and t once, pCoeffIntS/pCoeffIntT 
similarly but now only after integrating over only s/t. Hence pCoeffIntS 
applied after pCoeffIntT gives the same result as pCoeffIntST.
Note these pCoeff do not exactly correspond to the p's defined in the expression 
in Eq .58 in Sec. IV B3, rather they are the entire factor in front of (F^[k]).*)

(*
pCoeffIntST/S/T;
input: a list of four numbers represting the initial coefficients, for our calculation
{1,0,0,0} will be used and reproduces Table II in Sec. IV B3;
output: a list of the same coefficients after we integrate over s&t/s/t;
note: the output reproduces Table II in Sec. IV B3.
*)
pCoeffIntST[{p_,ps_,pt_,pst_}]:=Block[{s,t,\[Zeta],zs,zt,zzp,szps,tzpt,stpst},
	(*Integral over first term, note the double integral and the 
	change of variables which gives the Jacobian 1/(zs zt)*)
	zzp=Integrate[Integrate[p,\[Zeta]],\[Zeta]]/(zs zt);
	(*Integral over second term, wrt to t (or better: \[Zeta]/zs) and s*)
	szps=Integrate[Integrate[ps,\[Zeta]],s]/zt;
	(*Integral over third term, wrt to s (or better: \[Zeta]/zt) and t*)
	tzpt=Integrate[Integrate[pt,\[Zeta]],t]/zs;
	(*Integral over the last term, wrt s and t.*)
	stpst=Integrate[Integrate[pst,s],t];
	(*Note the boundary terms!*)
	Collect[{zzp,-zzp+szps,-zzp+tzpt,+zzp-szps-tzpt+stpst},\[Zeta],Factor]
];
pCoeffIntS[{p_,ps_,pt_,pst_}]:=Block[{s,t,\[Zeta],zs,zp,sps,zpt,spst},
	zp=Integrate[p,\[Zeta]]/zs ;
	sps=Integrate[ps,s];
	zpt=Integrate[pt,\[Zeta]]/zs;
	spst=Integrate[pst,s];
	Collect[{zp,-zp+sps,zpt,-zpt+spst},\[Zeta],Factor]
];
pCoeffIntT[{p_,ps_,pt_,pst_}]:=Block[{s,t,\[Zeta],zt,zp,zps,tpt,tpst},
	zp=Integrate[p,\[Zeta]]/zt ;
	zps=Integrate[ps,\[Zeta]]/zt;
	tpt=Integrate[pt,t];
	tpst=Integrate[pst,t];
	Collect[{zp,zps,-zp+tpt,-zps+tpst},\[Zeta],Factor]
];

fac[x_,n_]:=x (n-1)!;
id[x_,n_]:={x,n[[1]]};

(*
IteratedST;
input: the initial values for p,ps,pt and pst and the number of iterated integrals 
over s and t; 
output: a list consisting of 4 sublists. Each sublist corresponds to one of the four 
terms: p,ps,pt or pst. The elements in the sublist are the coefficients of the integral 
and the position of the coefficients in the list correspond to the number of integrals 
over \[Zeta] that need to be performed. For example, p={0,0,a,b} means that \[Zeta] needs to be 
integrated twice with coefficient a and three times with coefficient b. 
note: If there is just a single integral over s and t, then there is no iteration, 
consequently ns=0 and nt=0. 
*)
IteratedST[p_,ps_,pt_,pst_,nums_,numt_]:=Block[{ns,nt,a1,a2,res,\[Zeta]},
	ns=nums;
	nt=numt;
	a1=If[ns==nt,
		Nest[pCoeffIntST,{p,ps,pt,pst},ns+1],
		Nest[pCoeffIntS,Nest[pCoeffIntT,{p,ps,pt,pst},nt+1],ns+1]
		];
	a2=CoefficientList[a1,\[Zeta]];
	(*Multiply each element of the list by (n-1)! to obtain the correct coeff*)
	res=Table[MapIndexed[fac,a2[[i]]]//Flatten,{i,1,4}];
	(*Observe that the sublists all have the same lengths for our purposes, 
	since we are interested in n=0,m=0, n=1 or m=1 and any combination thereof. 
	This is generally not the case.*)
	res
];

(*
pCoeff;
input: number of iterated s- and t-integrals to be performed;
output: a list with four sublists (corresponding to the p,ps,pt and pst-term). 
Each sublist consists of the coefficient and the corresponding position label 
(which indicates the number of \[Zeta]-integrals that need to be performed+1). For
instance, for the p-term we may have a list {{3,a},{4,b}}, which should be interpreted 
that we have a coefficient a that needs to be multiplied with the integrand integrated 
twice over \[Zeta] and a coefficient b that needs to multiplied with an integrand that needs 
to be integrated three times over \[Zeta]. 
*)
pCoeff[nums_,numt_]:=Block[{a1,a2,a3},
	(*Calculate the pcoefficients for the iterated s and t integrals*)
	a1=IteratedST[1,0,0,0,nums,numt];
	(*Label the coefficients by position*)
	a2=Table[MapIndexed[id,a1[[i]]],{i,1,4}];
	(*Only keep the coefficients (and their position label) that are nonzero*)
	a3=Table[Cases[a2[[i]],{Except[0],_}],{i,1,4}];
	a3
];

(*
Number\[Sigma]Int;
input: number of iterated integrals over s and t;
output: a list with the number of \[Sigma]integrals that is required given the number 
of s and t integrals one has to do
*)
Number\[Sigma]Int[nums_,numt_]:=Block[{a1,a2,a3,l1,l2},
	a1=pCoeff[nums,numt];
	(*Determine the number of nonzero coeff for each pcoeff and gather the positions 
	of these coefficients which will determine the number of \[Sigma]-Integrals that need to 
	be done*)
	l1=Table[Length[a1[[i]]],{i,1,4}];
	a2=Table[Table[Last[a1[[i,j]]],{j,1,l1[[i]]}],{i,1,4}]//Flatten;
	a2=Gather[a2] (*puts identical elements in the same sublist*);
	l2=Length[a2];
	(*Returns a list with the number of \[Sigma]-Integrals that need to be done*)
	a3=Table[a2[[i,1]]-1 (*note the minus one, b/c the position label shows one 
	integral too much*),{i,1,l2}];
	Sort[a3] (*returns a list with increasing number of derivatives 
	over \[Zeta], e.g. {2,3,4}*)
];


(*Note: in this code, we used that the minimal number of \[Sigma]Integrals is two. 
allIntegralP1 is for the case Subscript[a, \[PlusMinus]]!=0 and allIntegralP2 for Subscript[a, \[PlusMinus]]=0 *)

(*
allIntegralP1;
input: {P=c^k,# it. s-integrals,# it. t-integrals};
output: {results integrals} where results integrals is a list indexed by [[(# \[Zeta]-2)+1]], 
with # \[Zeta] being the number of iterated \[Zeta]-integrals. The elements of this list are again 
sublists: {p0,p1,a,p2,b,p3,p4,c,p5,d} corresponding to p0 + p1 Log[a] + p2 Log [b] + 
p3 Log[c] + p4 Log[c]^2 + p5 dilog[d]. In short: output[[(#1 \[Zeta]-2)+1,elements struc.expr]].
note: this routine performs all the integrations for the parallel case with 
Subscript[a, \[PlusMinus]]!=0; 
*)
allIntegralP1[{P_,nums_,numt_}]:=Block[{a1,b1,num\[Sigma],lnum\[Sigma],res,final,sing,pm,\[Epsilon],c,T,R,\[Sigma],log},
	a1=cIntegral[{P,nums,numt}];
	b1=chvarzcpm[a1];
	(*Calculate all necessary integrals over \[Sigma] and store these in res. Res is a list 
	with the first element corresponding to two \[Sigma]-integrals, the second element to three 
	\[Sigma]-integrals, etc.. So the nth element corresponds to n+1 integrals over \[Sigma]. 
	The number of integrals that is needed is determined by num\[Sigma][[i]]*)
	num\[Sigma]=Number\[Sigma]Int[nums,numt];
	lnum\[Sigma]=Length[num\[Sigma]];
	res=Table[Nest[\[Sigma]Integral,b1,num\[Sigma][[i]]],{i,1,lnum\[Sigma]}];
	final=Map[\[Sigma]IntToStrucList[#]&,res];
	(*Express everything in terms of adu,adh,etc.and 'clean'up the expression*)
	final=final/.ToAB;
	final=final/.(-1)^((A_/;EvenQ[A])pm)-> 1;
	final=(final)/.{c-> \[Epsilon] c, T-> \[Epsilon] T}; 
	final
];

(*
chvarzcpmP2;
input: the output of cIntegral, i.e. a list {P1,P2,nums,numt};
output: a list {P3,P4,P5,P6,Psing,nums,numt};
note: this change of variables is needed for the parallel case 
when Subscript[a, \[PlusMinus]]=0. Psing is included to make sure that the \[Sigma]Integral 
can be perforemed multiple times. For similar reasons, zeros are placed 
for the coefficients of Log[...\[Sigma]] and Polylog[] (P5 & P6) to be 
compatible with input to \[Sigma]Integral. 
*)
chvarzcpmP2[{P1_,P2_,nums_,numt_}]:=Block[{z1,zcpm,Bpm,Cpm,\[Sigma],P3,P4,Psing},
	P3=P1/.{z1->\[Sigma],zcpm->Bpm};
	P4=P2/.{z1->\[Sigma],zcpm->Bpm};
	{P3,P4,0,0,0 (*PSing*),nums,numt}
]

(*
allIntegralP2;
input: same as allIntegralP1, i.e. {P=c^k,# it. s-integrals,# it. t-integrals};
output: same as allIntegralP1;
note: this routine performs all the integrations for the parallel case with 
Subscript[a, \[PlusMinus]]=0; 
*)
allIntegralP2[{P_,nums_,numt_}]:=Block[{a1,b1,num\[Sigma],lnum\[Sigma],res,final,sing,pm,\[Epsilon],c,R,T,\[Sigma],log},
	a1=cIntegral[{P,nums,numt}];
	b1=chvarzcpmP2[a1];
	(*Calculate all necessary integrals over \[Sigma] and store these in res. Res is a 
	list with the first element corresponding to two \[Sigma]-integrals, the second 
	element to three \[Sigma]-integrals, etc.. So the nth element corresponds to 
	n+1 integrals over \[Sigma].*)
	num\[Sigma]=Number\[Sigma]Int[nums,numt];
	lnum\[Sigma]=Length[num\[Sigma]];
	res=Table[Nest[\[Sigma]Integral,b1,num\[Sigma][[i]]],{i,1,lnum\[Sigma]}];
	final=Map[\[Sigma]IntToStrucList[#]&,res];
	(*Express everything in terms of adu,adh,etc.and 'clean'up the expression*)
	final=final/.ToAB;
	final=final/.(-1)^((A_/;EvenQ[A])pm)-> 1;
	final=(final)/.{c-> \[Epsilon] c, T-> \[Epsilon] T};
	final
];

(*
chvarzcpmP3;
input: a list {P1,P2, nums, numt} representing the integrand 
P1 + P2 Log[zc\[PlusMinus]] in terms of z1 and zcpm;
output: a list {P5,P6,P7,P8,nums,numt} representing the integrand
P5 + P6 Log[Bpm] + P7 Log[1-Cpm \[Sigma]] + P8 PolyLog[2,Cpm \[Sigma]] after a change of variables 
to Bpm,Cpm and \[Sigma];
note: This case is needed for the parallel case when adh=0.
*)
chvarzcpmP3[{P1_,P2_,nums_,numt_}]:=Block[{z1,bdh1,zcpm,Bpm,Cpm,\[Sigma],pm,c,P5,P6,P7},
	P5=P1/.{z1-> bdh1,zcpm->Bpm(1-Cpm \[Sigma])};
	P6=P2/.{z1-> bdh1,zcpm->Bpm (1-Cpm \[Sigma])};
	P7=P6;
	Collect[{P5,P6,P7,0(*P8*),0(*Psing*),nums,numt},\[Sigma]^_]
];

(*
TOAB3;
note: since Bpm and Cpm are now different, a different transformation needs to be done.
See Sec. IV B4.
*)
ToAB3={
	Bpm-> c + bdh1 ,(1-Cpm \[Sigma])->((c +(-1)^pm T )+bdh1- ((-1)^pm) bdu1 )/(c+ bdh1), 
	Cpm-> -(-1)^pm /(c +bdh1)
}; 

(*
allIntegralP3;
input: same as allIntegralP1, i.e. {P=c^k,# it. s-integrals,# it. t-integrals};
output: same as allIntegralP1;
note: this routine performs all the integrations for the parallel case with adh=0; 
*)
allIntegralP3[{P_,nums_,numt_}]:=Block[{a1,b1,num\[Sigma],lnum\[Sigma],res,final,sing,pm,\[Epsilon],c,T,R,log,\[Sigma]},
	a1=cIntegral[{P,nums,numt}];
	b1=chvarzcpmP3[a1];
	(*Calculate all necessary integrals over \[Sigma] and store these in res. 
	Res is a list with the first element corresponding to two \[Sigma]-integrals, the second 
	element to three \[Sigma]-integrals, etc.. So the nth element corresponds to n+1 
	integrals over \[Sigma].*)
	num\[Sigma]=Number\[Sigma]Int[nums,numt];
	lnum\[Sigma]=Length[num\[Sigma]];
	res=Table[Nest[\[Sigma]Integral,b1,num\[Sigma][[i]]],{i,1,lnum\[Sigma]}];
	final=Map[\[Sigma]IntToStrucList[#]&,res];
	(*Express everything in terms of adu,adh,etc.and 'clean'up the expression*)
	final=final/.ToAB3;
	final=final/.(-1)^((A_/;EvenQ[A])pm)-> 1;
	final=(final)/.{c-> \[Epsilon] c, T-> \[Epsilon] T};
	final
];


(*
InputSingListPXX;
note: Below, all the different possible combinations of scalars are written down that can
occur in the parallel case. These lists containing adu,adh,bdu,bdh,c, \[Sigma], pm (=1 or 2 
for + or -) and T are used to generate the tables that store all 
the angular and segment integrals.
The following five lists are named as follows (where P stands for parallel),
Pb for the case bdh=0 and adh!=0, Pa for bdh!=0 and adh=0,P for bdh!=0 and adh!=0, 
the ones followed by an s are for the cases (aplus=0 && pm=1) or (aminus=0 && pm=2) for which 
a distinct function needs to be applied to InputSingList. See Sec. IV B5.
*)
InputSingListPb={
	{adu1,-adu1,0,0,c,0,2,T},{adu1,-adu1,bdu1,0,c,0,2,T},{adu1,adu1,0,0,c,0,1,T},
	{adu1,adu1,bdu1,0,c,0,1,T},{adu1,adh1,0,0,c,0,1,T},{adu1,adh1,0,0,c,0,2,T},
	{adu1,adh1,bdu1,0,c,0,1,T},{adu1,adh1,bdu1,0,c,0,2,T}
};

InputSingListPbs={
	{adu1,-adu1,0,0,c,0,1,T},{adu1,-adu1,bdu1,0,c,0,1,T},{adu1,adu1,0,0,c,0,2,T},
	{adu1,adu1,bdu1,0,c,0,2,T}
};

InputSingListPba={
	{adu1,0,0,0,c,0,1,T},{adu1,0,0,0,c,0,2,T}
};

InputSingListPa= 
	Table[{{adu1,0,bdu1,-bdu1,c,-bdu1,i,T},{adu1,0,bdu1,bdu1,c,-bdu1,i,T},
	{adu1,0,bdu1,bdh1,c,-bdu1,i,T}},{i,1,2}
];

InputSingListP={
	{adu1,-adu1,bdu1,-bdu1,c,-bdu1,2,T},{adu1,-adu1,bdu1,bdu1,c,bdu1,2,T},
	{adu1,-adu1,bdu1,bdh1,c,bdh1,2,T},{adu1,adu1,bdu1,-bdu1,c,-bdu1,1,T},
	{adu1,adu1,bdu1,bdu1,c,bdu1,1,T},{adu1,adu1,bdu1,bdh1,c,bdh1,1,T}, 
	{0,adh1,bdu1,-bdu1,c,-bdu1,1,T},{0,adh1,bdu1,-bdu1,c,-bdu1,2,T},
	{0,adh1,bdu1,bdu1,c,bdu1,1,T},{0,adh1,bdu1,bdu1,c,bdu1,2,T},
	{0,adh1,0,bdh1,c,bdh1,1,T},{0,adh1,0,bdh1,c,bdh1,2,T},
	{0,adh1,bdu1,bdh1,c,bdh1,1,T},{0,adh1,bdu1,bdh1,c,bdh1,2,T},
	{adu1,adh1,bdu1,-bdu1,c,-bdu1,1,T},{adu1,adh1,bdu1,-bdu1,c,-bdu1,2,T},
	{adu1,adh1,bdu1,bdu1,c,bdu1,1,T},{adu1,adh1,bdu1,bdu1,c,bdu1,2,T},
	{(adh1 bdu1)/bdh1,adh1,bdu1,bdh1,c,bdh1,1,T},
	{(adh1 bdu1)/bdh1,adh1,bdu1,bdh1,c,bdh1,2,T},{adu1,adh1,bdu1,bdh1,c,bdh1,1,T},
	{adu1,adh1,bdu1,bdh1,c,bdh1,2,T}
};

InputSingListPs={
	{adu1,-adu1,bdu1,-bdu1,c,-bdu1,1,T},{adu1,-adu1,bdu1,bdu1,c,bdu1,1,T},
	{adu1,-adu1,bdu1,bdh1,c,bdh1,1,T},{adu1,adu1,bdu1,-bdu1,c,-bdu1,2,T},
	{adu1,adu1,bdu1,bdu1,c,bdu1,2,T},{adu1,adu1,bdu1,bdh1,c,bdh1,2,T}
};


==> anc/MainCalculation.m <==
(* ::Package:: *)

(*
This file reproduces the calculation of the results of Sec. V. This includes
calculating the Subscript[\[Rho], 0], Subscript[\[Rho], 1], Subscript[\[Rho], 2] coefficients
in the expansion of r^2, the normalized time delay variance, (Eq. 100) for
100 rational v/c values between 0 and 1, as well as verifying the exactness
of the analytical fits for these coefficients (Eqs. 101-103).

To modify the calculation, say for a different experimental geometry, it
suffices to copy the Set-up and Calculation sections to a new file in
the same directory and replace the Calculation section by new commands.
*)


(* ::Section:: *)
(*Set - up*)


(*
Load Mathematica code and pre-computed tables needed for the calculation.
The tables are regenerated if missing. This takes approximately 45min on
a 2GHz computer.
*)


(*
Set the current working directory to the location of this file. All other
code and table files are presumed to be located in the same directory.
*)
SetDirectory[NotebookDirectory[]];
<<GenerateTables`;
(*
Check whether precomputed tables exist. If they don't, regenerate them.
*)
If[Not[
		FileExistsQ["tables-nonparallel-1.m"] &&
		FileExistsQ["tables-nonparallel-2.m"] &&
		FileExistsQ["tables-parallel.m"]],

	Print["	",DateString[], ", ", SessionTime[]];
	Print["Tables not found, generating..."];
	<<RunTables`;
	Print["... done."];
	Print["	",DateString[], ", ", SessionTime[]],

	Print["Tables found."]
];


(*
Load the code needed for the calculation.
This takes approximately 1min on a 2GHz computer.
*)
Print["	",DateString[], ", ", SessionTime[]];
Print["Loading code..."];
<<SegmentIntegrals`;
Print["... done."];
Print["	",DateString[], ", ", SessionTime[]];


(* ::Section:: *)
(*Calculation of r^2*)


(*
Use the following experiment length scale.
*)
s=1;

(*
Evaluate r^2 for Num rational values of v/c between 0 and 1.
Each evaluation takes approximately 20min on a 2GHz computer.
*)
Num=3;
vvals = {};
r2evals = {};
Print["	",DateString[], ", ", SessionTime[]];
For[v=1/Num,v<=1,v+=1/Num,
	Print["Evaluating r^2 for velocity v/c = ", v];
	r2 = FinalRoutine[v,s];
	r2evals = Append[r2evals,r2];
	vvals = Append[vvals,v];
	Print["	",DateString[], ", ", SessionTime[]];
];
Clear[v];


(*
Save r^2 values in a date stamped file.
Try not to overwrite an existing file. 
*)
r2file="r2evals-"<>DateString[{"Year","Month","Day"}]<>".m";
If[FileExistsQ[r2file],
	RenameFile[r2file,r2file<>".bak."<>ToString[Round[AbsoluteTime[]]]],
];
Export[r2file,{s,vvals,r2evals}];
Export["r2evals.m",{s,vvals,r2evals}];


(* ::Section:: *)
(*Analytical fit*)


(*
Compare the data stored in r2evals.m an analytical fit, Eqs. 101-103.
*)
{s,vvals,r2evals} = Import["r2evals.m"];
rho0[v_]:=(1/v^2)(51/8+8v+(141/8)v^2)-(1/v^2)(3+4v)(1-v^2)(1/v)Log[(1+v)/(1-v)];
rho1 = -2Pi^2;
rho2 = 0;
rho0evals = FullSimplify[r2evals*\[Mu]^2-rho1*(\[Mu]/s)-rho2*(\[Mu]/s)^2];
rho0list = MapThread[{#1,#2}&, {vvals, rho0evals}];
Show[Plot[rho0[v],{v,0,1}],ListPlot[rho0list]]


(*
Generate the plot of the rho0 coefficient from Fig. 6.
*)
rho0plot=Plot[rho0[x],{x,0,1},
	PlotRange->{20,60},
	PlotStyle->{Black},
	Frame->True,
	FrameLabel ->
		{"\!\(\*SubscriptBox[\(v\), \(rel\)]\)/c",
			"\!\(\*SubscriptBox[\(\[Rho]\), \(0\)]\)"},
	(*Epilog->{
		PointSize[0.015],
		Point[{1,vlimc}],Point[{1,vequalsc}],
		PointSize[0.010],White,
		Point[{1,vlimc}]},*)
	ImageSize->{246,Automatic}(*width in pt*)
]
Export["plotrho0.pdf",rho0plot]





==> anc/RunTables.m <==
(* ::Package:: *)

(*
In this notebook all the tables needed for the computation of the quantum variance
are generated and stored. This notebook does not stand on its own: it needs all the 
functions defined in GenerateTables.m. Details on the stucture of the tables can be
found in Sec. IV-B5.
*)


(* ::Section:: *)
(*Non-parallel case*)


(*
IntStrucXX;
output: Each IntStrucXX is a list with each element the result of all the integrals
corresponding to l=0,1,2, where l refers to c^l. The function name ends with XX, 
which refer to the number of iterated integrals. For example, IntStruc01 contains a list 
with 0-iterated s-integrals and 1-iterated t-integrals. If IntStrucXX ends with an s, this
refers to the 'special case' for which (Subscript[a, +]=0 && pm=1=+) or when (Subscript[a, -]==0 && pm=2=-); if it 
does not end with an s, Subscript[a, \[PlusMinus]]!=0. In Fig. 5, the first case is depicted by Table NP2 and the 
latter by Table NP1;
note: These functions only contain the results for the non-parallel case. The 
parallel case is discussed in the next section.
*)
Print["Non-parallel case:"];
IntStruc00={allIntegralNP[{1,0,0}],allIntegralNP[{c,0,0}],allIntegralNP[{c^2,0,0}]};
Print["Completed part 1 of 8"];
Print["	",DateString[], ", ", SessionTime[]];
IntStruc00s={allIntegralNP2[{1,0,0}],allIntegralNP2[{c,0,0}],allIntegralNP2[{c^2,0,0}]};
Print["Completed part 2 of 8"];
Print["	",DateString[], ", ", SessionTime[]];
IntStruc01={allIntegralNP[{1,0,1}],allIntegralNP[{c,0,1}],allIntegralNP[{c^2,0,1}]};
Print["Completed part 3 of 8"];
Print["	",DateString[], ", ", SessionTime[]];
IntStruc01s={allIntegralNP2[{1,0,1}],allIntegralNP2[{c,0,1}],allIntegralNP2[{c^2,0,1}]};
Print["Completed part 4 of 8"];
Print["	",DateString[], ", ", SessionTime[]];
IntStruc10={allIntegralNP[{1,1,0}],allIntegralNP[{c,1,0}],allIntegralNP[{c^2,1,0}]};
Print["Completed part 5 of 8"];
Print["	",DateString[], ", ", SessionTime[]];
IntStruc10s={allIntegralNP2[{1,1,0}],allIntegralNP2[{c,1,0}],allIntegralNP2[{c^2,1,0}]};
Print["Completed part 6 of 8"];
Print["	",DateString[], ", ", SessionTime[]];
IntStruc11={allIntegralNP[{1,1,1}],allIntegralNP[{c,1,1}],allIntegralNP[{c^2,1,1}]};
Print["Completed part 7 of 8"];
Print["	",DateString[], ", ", SessionTime[]];
IntStruc11s={allIntegralNP2[{1,1,1}],allIntegralNP2[{c,1,1}],allIntegralNP2[{c^2,1,1}]};
Print["Completed part 8 of 8"];
Print["	",DateString[], ", ", SessionTime[]];


Export["tables-nonparallel-1.m",
	{IntStruc00 ,IntStruc01,IntStruc10,IntStruc11, 
	IntStruc00s ,IntStruc01s,IntStruc10s,IntStruc11s}
];


{IntStruc00 ,IntStruc01,IntStruc10,IntStruc11,IntStruc00s ,IntStruc01s,
IntStruc10s,IntStruc11s}=Import["tables-nonparallel-1.m"];


(*
fIntStruc;
output: this function has the same structure as IntStrucXX, i.e. each 
of the IntStrucs is a list with the integrals of c^0, c^1 and c^2,
specifically the output is list[[number of iterated integrals, power of c]];
note: this function makes the IntStruc functions of the variables specified 
below;
*)
fIntStruc[adu1_,adh1_,bdu1_,bdh1_,c_,\[Sigma]_,pm_,T_]:=Evaluate[
	{IntStruc00 ,IntStruc01,IntStruc10,IntStruc11}
];
fIntStrucs[adu1_,adh1_,bdu1_,bdh1_,c_,\[Sigma]_,pm_,T_]:=Evaluate[
	{IntStruc00s ,IntStruc01s,IntStruc10s,IntStruc11s}
];


(*
InputSingList(s);
note: Below, all the different possible combinations of scalars are written down. 
These lists are used to generate the tables that store all the angular and segment 
integrals. The lists contain the following scalars adu,adh,bdu,bdh,c, \[Sigma], 
pm (=1 or 2 for + or -) and T. As discussed in Sec. VI B5 the value for \[Sigma] needs 
to be known before the Taylor series is performed in order to avoid singularities in 
the code, this is taken care of below by specifying \[Sigma]=bdh. 
There are two situations to consider: the 'generic' case (NP1) and the 'special' 
case (NP2). All possible configurations for the generic case are stored in 
InputSingList and for the special case are in InputSingLists (i.e., the name is 
followed by an s for special). This latter special case occurs when (aplus=0 && pm=1=+) or 
when (aminus=0 && pm=2=-).
*)
InputSingList={
	{adu1,-adu1,bdu1,-bdu1,c,-bdu1,2,T},{adu1,-adu1,bdu1,bdu1,c,bdu1,2,T},
	{adu1,-adu1,bdu1,bdh1,c,bdh1,2,T},{adu1,adu1,bdu1,-bdu1,c,-bdu1,1,T},
	{adu1,adu1,bdu1,bdu1,c,bdu1,1,T},{adu1,adu1,bdu1,bdh1,c,bdh1,1,T},
	{0,adh1,bdu1,-bdu1,c,-bdu1,1,T},{0,adh1,bdu1,-bdu1,c,-bdu1,2,T},
	{0,adh1,bdu1,bdu1,c,bdu1,1,T},{0,adh1,bdu1,bdu1,c,bdu1,2,T},
	{0,adh1,0,bdh1,c,bdh1,1,T},{0,adh1,0,bdh1,c,bdh1,2,T},
	{0,adh1,bdu1,bdh1,c,bdh1,1,T},{0,adh1,bdu1,bdh1,c,bdh1,2,T},
	{adu1,adh1,bdu1,-bdu1,c,-bdu1,1,T},{adu1,adh1,bdu1,-bdu1,c,-bdu1,2,T},
	{adu1,adh1,bdu1,bdu1,c,bdu1,1,T},{adu1,adh1,bdu1,bdu1,c,bdu1,2,T},
	{(adh1 bdu1)/bdh1,adh1,bdu1,bdh1,c,bdh1,1,T},{(adh1 bdu1)/bdh1,adh1,bdu1,bdh1,c,bdh1,2,T},
	{adu1,adh1,bdu1,bdh1,c,bdh1,1,T},{adu1,adh1,bdu1,bdh1,c,bdh1,2,T}
};
InputSingLists={
	{adu1,-adu1,bdu1,-bdu1,c,-bdu1,1,T},{adu1,-adu1,bdu1,bdu1,c,bdu1,1,T},
	{adu1,-adu1,bdu1,bdh1,c,bdh1,1,T},{adu1,adu1,bdu1,-bdu1,c,-bdu1,2,T},
	{adu1,adu1,bdu1,bdu1,c,bdu1,2,T},{adu1,adu1,bdu1,bdh1,c,bdh1,2,T}
};


(*
TableAX(s);
output: these tables contain the expanded version in powers of R and T of the 
integrals computed with IntStruc. TableA1-A4 together form Table NP1 in Fig. 5
of Sec. IV-B5 and TableAs forms TableNP2. The numbers 1-4 refer to the different
combinations of iterated integrals, specifically TableA1 stores all the non-parallel
integrals with no iterated integrals, TableA2 with 0-iterated s-integrals and 1-iterated 
t-integrals, TableA3 with 1-iterated s-integrals and 0-iterated t-integrals and TableA4
with 1-iterated integrals over both s and t. TableAs contains all these in one table
for the special case, and thus has an extra list structure compared to TableA1-4.
*)
TableA1=Block[{k,\[Epsilon],out,outj,m,T},
	out={};
	For[k=1,k<= 3,k++,
		If[k==1,m=3,If[k==2,m=4,m=5]](*This is included to make sure that everything 
		is expanded to the correct order*);
		AppendTo[out,Table[
			Normal[singular[(fIntStruc@@InputSingList[[i]])[[1,k]],\[Epsilon],m]]/.T^(n_/;n>= 3)-> 0/.\[Epsilon]-> 1,
			{i,1,22}]
		];
	];
	out
];
(*Export["tableA1.m",TableA1];*)


TableA2=Block[{k,\[Epsilon],out,outi,m,T,i},
	out={};
	For[k=1,k<= 3,k++,
		If[k==1,m=3,If[k==2,m=4,m=5]](*This is included to make sure that everything 
		is expanded to the correct order*);
		outi={};
		For[i=1,i<= Length[InputSingList],i++,
			AppendTo[outi,
				Normal[
					singular[(Cancel[Collect[(fIntStruc@@InputSingList[[i]])[[2,k]],\[Epsilon]]]),\[Epsilon],m]]
					/.T^(n_/;n>= 3)-> 0/.\[Epsilon]-> 1
				] (*Collect and Cancel simplify the expressions, without these the computation 
				of the table crashes for the last case, ie. k=3 and i=22*); 
			];
		AppendTo[out,outi];
	];
	out
];
(*Export["tableA2.m",TableA2];*)


TableA3=Block[{k,\[Epsilon],out,outj,m,T},
	out={};
	For[k=1,k<= 3,k++,
		If[k==1,m=3,If[k==2,m=4,m=5]](*This is included to make sure that everything 
		is expanded to the correct order*);
		AppendTo[out,Table[
			Normal[singular[(fIntStruc@@InputSingList[[i]])[[3,k]],\[Epsilon],m]]/.T^(n_/;n>= 3)-> 0/.\[Epsilon]-> 1,
			{i,1,22}]
		];
	];
	out
];
(*Export["tableA3.m",TableA3];*)


TableA4=Block[{k,\[Epsilon],out,outi,m,T,i},
	out={};
	For[k=1,k<= 3,k++,
		If[k==1,m=3,If[k==2,m=4,m=5]](*This is included to make sure that 
		everything is expanded to the correct order*);
		outi={};
		For[i=1,i<= Length[InputSingList],i++,
			AppendTo[outi,Normal[
				singular[(Cancel[Collect[(fIntStruc@@InputSingList[[i]])[[4,k]],\[Epsilon]]]),\[Epsilon],m]]
				/.T^(n_/;n>= 3)-> 0/.\[Epsilon]-> 1
				] (*This expression needs the extra Collect and Cancel operations to simplify the 
				expressions, without them the computation of the table crashes for the last case, 
				i.e. k=3 and i=22*); 
		];
		AppendTo[out,outi];
	];
	out
];
(*Export["tableA4.m",TableA4];*)


(*TableA1=Import["tableA1.m"];
TableA2=Import["tableA2.m"];
TableA3=Import["tableA3.m"];
TableA4=Import["tableA4.m"];*)


(*Export["tableA.m",{TableA1,TableA2,TableA3,TableA4}];*)


TableAs=Block[{j,k,\[Epsilon],out,outj,m,T},
	out={};
	For[j=1,j<= 4,j++,
		outj={};
		For[k=1,k<= 3,k++,
			If[k==1,m=3,If[k==2,m=4,m=5]](*This is included to make sure that 
			everything is expanded to the correct order*);
			AppendTo[outj,Table[
				Normal[singular[(fIntStrucs@@InputSingLists[[i]])[[j,k]],\[Epsilon],m]]/.T^(n_/;n>= 3)-> 0,
				{i,1,6}]
			];
		];
		AppendTo[out,outj];
	];
	out=out/.\[Epsilon]->1;
	out
];
(*Export["tableAs.m",TableAs];*)


TableA={TableA1,TableA2,TableA3,TableA4};
Export["tables-nonparallel-2.m",{TableA,TableAs}];


(* ::Section:: *)
(*Parallel Case*)


(*
The structure of this section is very similar to the previous one.
*)


(*
IntStrucXXP(-/s/a);
output: Each IntStrucXXP(-/s/a) is a list with each element the result of all the integrals
corresponding to l=0,1,2, where l refers to c^l. The numbers XX refer to the number of 
iterated integrals. For example, IntStruc01 contains a list with 0-iterated s-integrals 
and 1-iterated t-integrals. If IntStrucXXP can end with no letter, s or a. The latter case, 
i.e. ending in an a, concerns the cases for which adh=0 (and adu!=0); see TableP1 and TableP2
in Fig. 5. If IntStrucXXP ends with an s, this refers to the 'special case' for which 
(Subscript[a, +]=0 && pm=1=+) or when (Subscript[a, -]==0 && pm=2=-) (similarly as for the non-parallel case); see 
TableP5 and TableP6 in Fig .5. Else, it refers to the generic case with Subscript[a, \[PlusMinus]]!=0; see TableP3 and
TableP4 in Fig. 5. 
*)
Print["Parallel case:"];
IntStruc00P={allIntegralP1[{1,0,0}],allIntegralP1[{c,0,0}],allIntegralP1[{c^2,0,0}]};
Print["Completed part 1 of 12"];
Print["	",DateString[], ", ", SessionTime[]];
IntStruc00Ps={allIntegralP2[{1,0,0}],allIntegralP2[{c,0,0}],allIntegralP2[{c^2,0,0}]};
Print["Completed part 2 of 12"];
Print["	",DateString[], ", ", SessionTime[]];
IntStruc00Pa={allIntegralP3[{1,0,0}],allIntegralP3[{c,0,0}],allIntegralP3[{c^2,0,0}]};
Print["Completed part 3 of 12"];
Print["	",DateString[], ", ", SessionTime[]];
IntStruc01P={allIntegralP1[{1,0,1}],allIntegralP1[{c,0,1}],allIntegralP1[{c^2,0,1}]};
Print["Completed part 4 of 12"];
Print["	",DateString[], ", ", SessionTime[]];
IntStruc01Ps={allIntegralP2[{1,0,1}],allIntegralP2[{c,0,1}],allIntegralP2[{c^2,0,1}]};
Print["Completed part 5 of 12"];
Print["	",DateString[], ", ", SessionTime[]];
IntStruc01Pa={allIntegralP3[{1,0,1}],allIntegralP3[{c,0,1}],allIntegralP3[{c^2,0,1}]};
Print["Completed part 6 of 12"];
Print["	",DateString[], ", ", SessionTime[]];
IntStruc10P={allIntegralP1[{1,1,0}],allIntegralP1[{c,1,0}],allIntegralP1[{c^2,1,0}]};
Print["Completed part 7 of 12"];
Print["	",DateString[], ", ", SessionTime[]];
IntStruc10Ps={allIntegralP2[{1,1,0}],allIntegralP2[{c,1,0}],allIntegralP2[{c^2,1,0}]};
Print["Completed part 8 of 12"];
Print["	",DateString[], ", ", SessionTime[]];
IntStruc10Pa={allIntegralP3[{1,1,0}],allIntegralP3[{c,1,0}],allIntegralP3[{c^2,1,0}]};
Print["Completed part 9 of 12"];
Print["	",DateString[], ", ", SessionTime[]];
IntStruc11P={allIntegralP1[{1,1,1}],allIntegralP1[{c,1,1}],allIntegralP1[{c^2,1,1}]};
Print["Completed part 10 of 12"];
Print["	",DateString[], ", ", SessionTime[]];
IntStruc11Ps={allIntegralP2[{1,1,1}],allIntegralP2[{c,1,1}],allIntegralP2[{c^2,1,1}]};
Print["Completed part 11 of 12"];
Print["	",DateString[], ", ", SessionTime[]];
IntStruc11Pa={allIntegralP3[{1,1,1}],allIntegralP3[{c,1,1}],allIntegralP3[{c^2,1,1}]};
Print["Completed part 12 of 12"];
Print["	",DateString[], ", ", SessionTime[]];


(*Export["integralsparallelcaseII.m",
	{IntStruc00P ,IntStruc01P,IntStruc10P,IntStruc11P,IntStruc00Ps, IntStruc01Ps,
	IntStruc10Ps,IntStruc11Ps,IntStruc00Pa ,IntStruc01Pa,IntStruc10Pa,IntStruc11Pa}
];*)


(*{IntStruc00P ,IntStruc01P,IntStruc10P,IntStruc11P,IntStruc00Ps ,IntStruc01Ps,
IntStruc10Ps,IntStruc11Ps,IntStruc00Pa ,IntStruc01Pa,IntStruc10Pa,IntStruc11Pa}=
Import["integralsparallelcaseII.m"];*)


(*
fIntStrucP(-/s/a);
output: these functions have the same structure as IntStrucXXP (-/s/a). 
So fIntStrucP[[num it integrals,powerc]] = resulting integral. The order of the iterated 
integrals is always: IntStruc00,IntStruc01,IntStruc01 and IntStruc11. The letters
-,s and a refer to fIntStrucP -> adh!=0, fIntStrucPs-> (Subscript[a, \[PlusMinus]]=0 and pm=1/2), 
fIntStrucPa -> adh=0. These are all for the case that bdh!=0, so fIntStrucP corresponds
to TableP4, fIntStrucPs to Table P6 and fIntStrucPa to TableP2 in Fig .5;
*)
fIntStrucP[adu1_,adh1_,bdu1_,bdh1_,c_,\[Sigma]_,pm_,T_]:=Evaluate[
	{IntStruc00P ,IntStruc01P,IntStruc10P,IntStruc11P}
];
fIntStrucPs[adu1_,adh1_,bdu1_,bdh1_,c_,\[Sigma]_,pm_,T_]:=Evaluate[
	{IntStruc00Ps ,IntStruc01Ps,IntStruc10Ps,IntStruc11Ps}
];
fIntStrucPa[adu1_,adh1_,bdu1_,bdh1_,c_,\[Sigma]_,pm_,T_]:=Evaluate[
	{IntStruc00Pa ,IntStruc01Pa,IntStruc10Pa,IntStruc11Pa}
];


(*
fIntStrucPb(-/s/a);
output: the fIntStrucPb's have exactly the same structure as fIntStrucP(-/s/a), now 
however, they are for the case when bdh=0 and consequently we need an expansion 
in bdh. Important,note that the expansion is different for the case adh=0 or adh!=0, 
because \[Sigma]=-bdu or bdh, repectively.
In short, fIntStrucPb is TableP3, fIntStrucPbs is TableP5 and fIntStrucPa is TableP1
in Fig .5;
*)
fIntStrucPb[adu1_,adh1_,bdu1_,bdh1_,c_,\[Sigma]_,pm_,T_]:=Evaluate[
	MapIndexed[
		Block[{strexp,exp,coeff},
		(*Print[{"st",#2[[1]],"c",#2[[2]],"(n)",#2[[3]]}];*)
		strexp=#1;
		exp=StrucListToExp[strexp];
		exp=Series[exp,{bdh1,0,0}];
		coeff=SeriesCoefficient[exp,0];
		coeff=Coefficient[coeff,Log[bdh1],0];
		strexp=StrucList[coeff];
		strexp
	]&,
	fIntStrucP[adu1,adh1,bdu1,bdh1,c,bdh1 (*\[Sigma]=bdh1*),pm,T],
	{3}]
];

fIntStrucPbs[adu1_,adh1_,bdu1_,bdh1_,c_,\[Sigma]_,pm_,T_]:=Evaluate[
	MapIndexed[
		Block[{strexp,exp,coeff},
		(*Print[{"st",#2[[1]],"c",#2[[2]],"(n)",#2[[3]]}];*)
		strexp=#1;
		exp=StrucListToExp[strexp];
		exp=Series[exp,{bdh1,0,0}];
		coeff=SeriesCoefficient[exp,0];
		coeff=Coefficient[coeff,Log[bdh1],0];
		strexp=StrucList[coeff];
		strexp
		]&,
	fIntStrucPs[adu1,adh1,bdu1,bdh1,c,bdh1 (*\[Sigma]=bdh1*),pm,T],
	{3}]
];

fIntStrucPba[adu1_,adh1_,bdu1_,bdh1_,c_,\[Sigma]_,pm_,T_]:=Evaluate[
	MapIndexed[
		Block[{strexp,exp,coeff},
		(*Print[{"st",#2[[1]],"c",#2[[2]],"(n)",#2[[3]]}];*)
		strexp=#1;
		exp=StrucListToExp[strexp];
		exp=Series[exp,{bdh1,0,0}];
		coeff=SeriesCoefficient[exp,0];
		coeff=Coefficient[coeff,Log[bdh1],0];
		strexp=StrucList[coeff];
		strexp
	]&,
	fIntStrucPa[adu1,adh1,bdu1,bdh1,c,\[Sigma] (*\[Sigma]=-bdu1*),pm,T],
	{3}]
];


(*
InputSingListPXX;
note: Below, all the different possible combinations of scalars are written down that can
occur in the parallel case. These lists containing adu,adh,bdu,bdh,c, \[Sigma], pm (=1 or 2 
for + or -) and T are used to generate the tables that store all 
the angular and segment integrals.
The following five lists are named as follows (where P stands for parallel),
Pb for the case bdh=0 and adh!=0, Pa for bdh!=0 and adh=0,P for bdh!=0 and adh!=0, 
the ones followed by an s are for the cases (aplus=0 && pm=1) or (aminus=0 && pm=2) for which 
a distinct function needs to be applied to InputSingList. See Sec. IV B5.
*)
InputSingListPb={
	{adu1,-adu1,0,0,c,0,2,T},{adu1,-adu1,bdu1,0,c,0,2,T},{adu1,adu1,0,0,c,0,1,T},
	{adu1,adu1,bdu1,0,c,0,1,T},{adu1,adh1,0,0,c,0,1,T},{adu1,adh1,0,0,c,0,2,T},
	{adu1,adh1,bdu1,0,c,0,1,T},{adu1,adh1,bdu1,0,c,0,2,T}
};

InputSingListPbs={
	{adu1,-adu1,0,0,c,0,1,T},{adu1,-adu1,bdu1,0,c,0,1,T},{adu1,adu1,0,0,c,0,2,T},
	{adu1,adu1,bdu1,0,c,0,2,T}
};

InputSingListPba={
	{adu1,0,0,0,c,0,1,T},{adu1,0,0,0,c,0,2,T}
};

InputSingListPa= 
	Table[{{adu1,0,bdu1,-bdu1,c,-bdu1,i,T},{adu1,0,bdu1,bdu1,c,-bdu1,i,T},
	{adu1,0,bdu1,bdh1,c,-bdu1,i,T}},{i,1,2}
];

InputSingListP={
	{adu1,-adu1,bdu1,-bdu1,c,-bdu1,2,T},{adu1,-adu1,bdu1,bdu1,c,bdu1,2,T},
	{adu1,-adu1,bdu1,bdh1,c,bdh1,2,T},{adu1,adu1,bdu1,-bdu1,c,-bdu1,1,T},
	{adu1,adu1,bdu1,bdu1,c,bdu1,1,T},{adu1,adu1,bdu1,bdh1,c,bdh1,1,T}, 
	{0,adh1,bdu1,-bdu1,c,-bdu1,1,T},{0,adh1,bdu1,-bdu1,c,-bdu1,2,T},
	{0,adh1,bdu1,bdu1,c,bdu1,1,T},{0,adh1,bdu1,bdu1,c,bdu1,2,T},
	{0,adh1,0,bdh1,c,bdh1,1,T},{0,adh1,0,bdh1,c,bdh1,2,T},
	{0,adh1,bdu1,bdh1,c,bdh1,1,T},{0,adh1,bdu1,bdh1,c,bdh1,2,T},
	{adu1,adh1,bdu1,-bdu1,c,-bdu1,1,T},{adu1,adh1,bdu1,-bdu1,c,-bdu1,2,T},
	{adu1,adh1,bdu1,bdu1,c,bdu1,1,T},{adu1,adh1,bdu1,bdu1,c,bdu1,2,T},
	{(adh1 bdu1)/bdh1,adh1,bdu1,bdh1,c,bdh1,1,T},
	{(adh1 bdu1)/bdh1,adh1,bdu1,bdh1,c,bdh1,2,T},{adu1,adh1,bdu1,bdh1,c,bdh1,1,T},
	{adu1,adh1,bdu1,bdh1,c,bdh1,2,T}
};

InputSingListPs={
	{adu1,-adu1,bdu1,-bdu1,c,-bdu1,1,T},{adu1,-adu1,bdu1,bdu1,c,bdu1,1,T},
	{adu1,-adu1,bdu1,bdh1,c,bdh1,1,T},{adu1,adu1,bdu1,-bdu1,c,-bdu1,2,T},
	{adu1,adu1,bdu1,bdu1,c,bdu1,2,T},{adu1,adu1,bdu1,bdh1,c,bdh1,2,T}
};


(* 
TableP(A/As/M/B/H/Hs);
output: All these tables construct a double indexed list indexed by (j,k) 
where j indicates which of the four different cases we consider for the iterated
integrals and k indicates the power of c^k. So these list are ordered by 
TableP (A/As/M/B/H/Hs)[[j,k,i,(# \[Zeta]-2)+1]] where \[Zeta] are as 
before and i refers to the different cases in the table. 
The correspondence with Fig. 5 is as follows: A=3, As=5, M=1, B=2, H=4, Hs=6;
*)
TablePA=Block[{j,k,\[Epsilon],out,outj,m},
	out={};
	For[j=1,j<= 4,j++,
		outj={};
		For[k=1,k<= 3,k++,
			If[k==1,m=3, If[k==2,m=4,m=5]] (*this if statement is included to make 
			sure that everything is expanded to the correct order*);
			AppendTo[outj,Table[
				Normal[mapsingular[(fIntStrucPb@@InputSingListPb[[i]])[[j,k]],\[Epsilon],m]],
				{i,1,8}]
			];
		];
		AppendTo[out,outj];
	];
	out=out/.\[Epsilon]->1;
	out
];

TablePAs=Block[{j,k,\[Epsilon],out,outj,m},
	out={};
	For[j=1,j<= 4,j++,
		outj={};
		For[k=1,k<= 3,k++,
			If[k==1,m=3,If[k==2,m=4,m=5]];
			AppendTo[outj,Table[
				Normal[mapsingular[(fIntStrucPbs@@InputSingListPbs[[i]])[[j,k]],\[Epsilon],m]],
				{i,1,4}]
			];
		];
		AppendTo[out,outj];
	];
	out=out/.\[Epsilon]->1;
	out
];

TablePM=Block[{j,k,\[Epsilon],out,outj,m},
	out={};
	For[j=1,j<= 4,j++,
		outj={};
		For[k=1,k<= 3,k++,
			If[k==1,m=3,If[k==2,m=4,m=5]];
			AppendTo[outj,Table[
				Normal[mapsingular[(fIntStrucPba@@InputSingListPba[[i]])[[j,k]],\[Epsilon],m]],
				{i,1,2}]
			];
		];
	AppendTo[out,outj];
	];
	out=out/.\[Epsilon]->1;
	out
];

TablePB=Block[{j,k,\[Epsilon],out,outj,m},
	out={};
	For[j=1,j<= 4,j++,
		outj={};
		For[k=1,k<= 3,k++,
			If[k==1,m=3,If[k==2,m=4,m=5]];
			AppendTo[outj,Table[
				Normal[mapsingular[(fIntStrucPa@@InputSingListPa[[i,m]])[[j,k]],\[Epsilon],m]],{i,1,2},
				{m,1,3}]
			];
		];
		AppendTo[out,outj];
	];
	out=out/.\[Epsilon]->1;
	out
];

TablePH=Block[{j,k,\[Epsilon],out,outj,m},
	out={};
	For[j=1,j<= 4,j++,
		outj={};
		For[k=1,k<= 3,k++,
			If[k==1,m=3,If[k==2,m=4,m=5]];
			AppendTo[outj,Table[
			Normal[mapsingular[(fIntStrucP@@InputSingListP[[i]])[[j,k]],\[Epsilon],m]],
			{i,1,22}]
			];
		];
		AppendTo[out,outj];
	];
	out=out/.\[Epsilon]->1;
	out
];

TablePHs=Block[{j,k,\[Epsilon],out,outj,m},
	out={};
	For[j=1,j<= 4,j++,
		outj={};
		For[k=1,k<= 3,k++,
			If[k==1,m=3,If[k==2,m=4,m=5]];
			AppendTo[outj,Table[
				Normal[mapsingular[(fIntStrucPs@@InputSingListPs[[i]])[[j,k]],\[Epsilon],m]],
				{i,1,6}]
			];
		];
		AppendTo[out,outj];
	];
	out=out/.\[Epsilon]->1;
	out
];

Export["tables-parallel.m",{TablePA,TablePAs,TablePM,TablePB,TablePH,TablePHs}];


==> anc/SegmentIntegrals.m <==
(* ::Package:: *)

(*
Contains the code needed to evaluate the smeared segment integrals
appearing in the master formula for r^2. The strategy of the calculation
is described in Secs. IV-C,D and uses the pre-generated tables produced
by GenerateTables.m and RunTables.m, which are described in Sec. IV-B.

Ultimately, r^2 is computed by calling FinalRoutine[], as is done for
example in MainCalculation.m.
*)


(* ::Section:: *)
(*Thought experiment geometry set-up*)


(*
u, uh;
note: unit vectors u (timelike) and uh (\hat{u}, spacelike),
defining the experimental setup. Defined in Sec. IV-A1.
*)
u={1,0};
uh={0,1};

(*
vx, vy;
note: below, vx and vy represent two segments X and Y in
the u-uh plane. Each segment is represented by a 2-element list,
corresponding to the initial and finial end-ponts, and each end-point
is represented by a 2-element list of its coordinates in the u-uh basis.
The pairwise differences of the end-points form the vertices of the
parallelogram on the right of Fig. 3.
*)

(* 
vertexa_{i,j}[vx,vy], vertexc_{i,j}[vx,vy];
input: two segments vx and vy (see above) & two integers i and j (1 or 2), in our set-up the
vectors correspond to the tangent vectors of the line segments along 
which the 'graviton propagator' is evaluated and the integers are either
1 or 2 and correspond to the corners of the parallelogram in the (u,uh)-plane.
The labelling of the corners is illustrated in Fig. 3 in Sec. IV B2.
At the i,j vertex of the parallelogram on the right of Fig. 3,
we can define the location of the vertex, denoted Subscript[z, i,j] or b, and the
vector pointing to the next vertex in the clockwise (ac in vertexc)
or anti-clockwise (aa in vertexa) directions.
output: a list of all the scalars one can build with these tangent vectors
in the (u,uh)-plane, i.e. {adu, adh, bdu, bdh, c, \[Sigma]}. For a description
of these scalars, see Sec. IV B4 and B5, and for an illustration see Fig. 4.
This list of scalars is used as the first argument to TableSing[] or TableSingP[].
note: All the relevant segments (to be passed as vx and vy arguments to this routine)
are calculated by the rsquared[] routine
and are completely determined by the relative velocity (or equivalently the hyperbolic rapidity \[Theta]).
*)
Subscript[vertexa, i_,j_][vx_,vy_] := 
	Module[{z,b,bdu,bdh,\[Sigma],aa,ac,aau,aah,acu,ach,c},
		Table[Subscript[z, k,l]=vy[[l]]-vx[[k]],{k,1,2},{l,1,2}];
		Subscript[b, i,j]=Subscript[z, i,j];
		Subscript[bdu, i,j]=Subscript[z, i,j] . u;
		Subscript[bdh, i,j]=Subscript[z, i,j] . uh;

		(*Determine a and compute all remaining scalars*)
		Subscript[aa, 1,1]=Subscript[z, 2,1]-Subscript[z, 1,1];
		Subscript[aa, 1,2]= -Subscript[z, 1,2]+Subscript[z, 1,1];
		Subscript[aa, 2,1]=-Subscript[aa, 1,2];
		Subscript[aa, 2,2]=-Subscript[aa, 1,1];

		Subscript[aau, i,j]=Subscript[aa, i,j].u;
		Subscript[aah, i,j]=Subscript[aa, i,j].uh;

		(* \[Sigma]=bdh starting at each vertex when adh!=0,
			\[Sigma]=-bdu starting at each vertex when adh=0 *)
		If[Subscript[aah, i,j]==0,
			Subscript[\[Sigma], i,j]=-Subscript[bdu, i,j],
			Subscript[\[Sigma], i,j]=Subscript[bdh, i,j]
		];

		{Subscript[aau, i,j],
		Subscript[aah, i,j],
		Subscript[bdu, i,j],
		Subscript[bdh, i,j],
		Symbol["c"],
		Subscript[\[Sigma], i,j]}
	];

Subscript[vertexc, i_,j_][vx_,vy_] :=
	Module[{z,b,bdu,bdh,\[Sigma],aa,ac,aau,aah,acu,ach,c},
		Table[Subscript[z, k,l]=vy[[l]]-vx[[k]],{k,1,2},{l,1,2}];
		Subscript[b, i,j]=Subscript[z, i,j];
		Subscript[bdu, i,j]=Subscript[z, i,j] . u;
		Subscript[bdh, i,j]=Subscript[z, i,j] . uh;

		(*Determine a and compute all remaining scalars*)
		Subscript[ac, 1,1]=Subscript[z, 1,2]-Subscript[z, 1,1];
		Subscript[ac, 1,2]= Subscript[z, 2,1]-Subscript[z, 1,1];
		Subscript[ac, 2,1]=-Subscript[ac, 1,2];
		Subscript[ac, 2,2]=-Subscript[ac, 1,1];

		Subscript[acu, i,j]=Subscript[ac, i,j].u;
		Subscript[ach, i,j]=Subscript[ac, i,j].uh;

		(* \[Sigma]=bdh starting at each vertex when adh!=0,
			\[Sigma]=-bdu starting at each vertex when adh=0 *)
		If[Subscript[ach, i,j]==0,
			Subscript[\[Sigma], i,j]=-Subscript[bdu, i,j],
			Subscript[\[Sigma], i,j]=Subscript[bdh, i,j]
		];

		{Subscript[acu, i,j],
		Subscript[ach, i,j],
		Subscript[bdu, i,j],
		Subscript[bdh, i,j],
		Symbol["c"],
		Subscript[\[Sigma], i,j]}
	];

(*
aplus, aminus, bplus, bminus;
input: values of inner products adu=a.u and adh=a.uh or bdu=b.u and bdh=b.uh;
output: values of the geometric scalars a_\[PlusMinus], b_\[PlusMinus];
note: defined in Sec. IV-B1, after Eq. 40;
*)
aplus[adu_,adh_]:= adh + adu;
aminus[adu_,adh_]:= adh -adu;
bplus[bdu_,bdh_]:= bdh + bdu;
bminus[bdu_,bdh_]:= bdh -bdu;

(*
awb, xwy;
input: geometric scalars defining the components of
vectors a,b or segments vx and vy.
output: wedge products of a,b and x,y vector pairs;
note: defined by Eqs. (50)-(51) of Sec. IV-B2.
*)
awb[adu_,adh_,bdu_,bdh_] := adh  bdu - bdh  adu; 
xwy[vx_,vy_] :=
	((vx[[2]]-vx[[1]]).uh)((vy[[2]]-vy[[1]]).u) -
		((vx[[2]]-vx[[1]]).u)((vy[[2]]-vy[[1]]).uh) ;


(* ::Section:: *)
(*Calculation r^2*)


(* ::Subsection:: *)
(*Loading and accessing tabulated integrals*)


(*
Import tables of integrals that have been precomputed by running RunTables.m.
Later on, a top-level call to ResultInt[] will use this date to construct
the partially smeared integrals I^{mn}_l(R,T;X,Y) defined in Eq. (32) of Sec. IV-B.
*)
{IntStruc00,
IntStruc01,
IntStruc10,
IntStruc11,
IntStruc00s,
IntStruc01s,
IntStruc10s,
IntStruc11s} = Import["tables-nonparallel-1.m"];
{TableA,
TableAs} = Import["tables-nonparallel-2.m"];
TableB = {
	{IntStruc00,IntStruc01,IntStruc10,IntStruc11},
	{IntStruc00s ,IntStruc01s,IntStruc10s,IntStruc11s}
};
{TablePA,
TablePAs,
TablePM,
TablePB,
TablePH,
TablePHs} = Import["tables-parallel.m"];


(*
The tables loaded above contain exact expressions that can be used to
construct the partially smeared integrals I^{mn}_l(R,T;X,Y) defined
in Eq. (32) of Sec. IV-B. The expressions in the tables are indexed by
"singularity structure", which is determined by the relative geometry
of the X,Y segments. The different singularity structures are discussed
in Sec. IV-B5 and the decision tree for selecting the appropriate one
based on the segment geometry is illustrated in Fig. 5.

Each of the I^{mn}_l(R,T;X,Y) is represented as a sum over the four
vertices of the parallelogram illustrated in Fig. 3, over the \[PlusMinus]R end
points of the c-integral from Eq. (41), as well as an additional \[PlusMinus] index
that was introduced in Eq. (42). It is these summands that are stored in
the precomputed tables. The structure of the summands further differs
between the cases when X and Y are parallel and when not.

In the non-parallel case, TableSing[] extracts the summand and RoutineNP[]
performs the sum. In the parallel case, similarly, TableSingP[] extracts
the summand and RoutineP[] performs the sum. ResultInt[] is the top-level
routine that decides which case is appropriate and returns the final
answer for I^{mn}_l(R,T;X,Y).
*)


(*
TableSing;
input:
	{adu2,adh2,bdu2,bdh2,c2,\[Sigma]2} - list of scalars, to be substituted into
	                              precomputed summand
	pm1 - \[PlusMinus] index from Eq. (42), 1 is (+) and 2 is (-)
	nums - number of iterated s-integrals in Eq. (32)
	numt - number of iterated t-integrals in Eq. (32)
	powerc - power of c in Eq. (32)
output: 2-element list, {e1,e2}, e1 and e2 are expressions, where
e2 contains expressions like Sign[R\[PlusMinus]T] and e1 does not;
note: the output list represents the expression e1+e2,
where e1 can contain logs,
this will be handled later on to get a fully structured
expression; this resulting expression is the precomputed
summand of the partially smeared integral
I^{nums,numt}_powerc(R,T;X,Y) where the dependence on X and Y
is effected by substituting in the scalars from the list in
the first argument; the decision tree for selecting the appropriate
precomputed expression is illustrated in the top half of Fig. 5.
*)
TableSing[{adu2_,adh2_,bdu2_,bdh2_,c2_,\[Sigma]2_},pm1_,nums_,numt_,powerc_] :=
	Block[{t1,t2,t3,t4,A,As,B,Bs, arg,output,intstruc1,intstruc2,res,adu1,adh1,bdu1,bdh1,c,\[Sigma],pm,T,num,on,\[Epsilon]},
		(*t1=TimeUsed[];*)

		If[nums==0,If[numt==0,num=1,num=2],If[numt==0 ,num=3,num=4]];

		(*
		For A & As, the variable j indicates the specific case in the table.
		*)
		A[j_]:=TableA[[num,powerc+1]][[j]];
		As[j_]:=TableAs[[num,powerc+1]][[j]];
		(*
		For B, j indicates whether we are in the generic or special case.
		*)
		B[j_]:=TableB[[j,num,powerc+1]];

		(*
		Additional variable on is defined which determines if we
		need to do an expansion or not.
		*)
		(*If adh=0, return zero.*)
		If[adh2==0,{arg={"0"},on=1},

		(*BDH=0*)
		If[bdh2==0,
			{on=0,
				If[aplus[adu2,adh2]==0 && bdu2==0,If[pm1==1,arg={"B",2},arg={"B",1}],
				If[aplus[adu2,adh2]==0 &&bdu2!=0,If[pm1==1,arg={"B",2},arg={"B",1}],
				If[aminus[adu2,adh2]==0 && bdu2==0,If[pm1==1,arg={"B",1},arg={"B",2}],
				If[aminus[adu2,adh2]==0 && bdu2!=0,If[pm1==1,arg={"B",1},arg={"B",2}],
				If[aplus[adu2,adh2]!=0 && aminus[adu2,adh2]!=0 && bdu2==0,If[pm1==1,arg={"B",1},arg={"B",1}],
				If[aplus[adu2,adh2]!=0 && aminus[adu2,adh2]!=0 && bdu2!=0,If[pm1==1,arg={"B",1},arg={"B",1}]
					]]]]]]
			},
			(*BDH!=0*)
			{on=1,
				If[aplus[adu2,adh2]==0 && bdu2==-bdh2,If[pm1==1,arg={"As",1},arg={"A",1}],
				If[aplus[adu2,adh2]==0 && bdu2==bdh2,If[pm1==1,arg={"As",2},arg={"A",2}],
				If[aplus[adu2,adh2]==0,If[pm1==1,arg={"As",3}(*As[3]*),arg={"A",3}],
				If[aminus[adu2,adh2]==0  && bdu2==-bdh2 ,If[pm1==1,arg={"A",4},arg={"As",4}],
				If[aminus[adu2,adh2]==0  && bdu2==bdh2 ,If[pm1==1,arg={"A",5},arg={"As",5}],
				If[aminus[adu2,adh2]==0,If[pm1==1,arg={"A",6},arg={"As",6}],
				If[adu2==0  && bdu2==-bdh2 ,If[pm1==1,arg={"A",7},arg={"A",8}],
				If[adu2==0  && bdu2==bdh2 ,If[pm1==1,arg={"A",9},arg={"A",10}],
				If[adu2==0 && bdu2==0,If[pm1==1,arg={"A",11},arg={"A",12}],
				If[adu2==0,If[pm1==1,arg={"A",13},arg={"A",14}],
				If[aplus[adu2,adh2]!=0 &&aminus[adu2,adh2]!=0 && bdu2==-bdh2 , If[pm1==1,arg={"A",15},arg={"A",16}],
				If[aplus[adu2,adh2]!=0 &&aminus[adu2,adh2]!=0 && bdu2==bdh2 ,If[pm1==1,arg={"A",17},arg={"A",18}],
				If[aplus[adu2,adh2]!=0 &&aminus[adu2,adh2]!=0 && adu2== adh2/bdh2 bdu2 ,If[pm1==1,arg={"A",19},arg={"A",20}],
				If[aplus[adu2,adh2]!=0 &&aminus[adu2,adh2]!=0 && awb[adu2,adh2,bdu2,bdh2]!=0,If[pm1==1,arg={"A",21},arg={"A",22}],
					Print["notpossible"]]]]]]]]]]]]]]]
			}
			]];

		(*Print[arg];*)
		arg=Switch[arg[[1]],
			"0", arg={0,0,0,0},
			"A", arg=A[arg[[2]]],
			"As", arg=As[arg[[2]]],
			"B", arg=B[arg[[2]]],
			_, Print["notpossible2"];{0,0,0,0}
		];
		(*
		At this point, arg is either a list {e1,e2,e3,e4} of four expressions
		(if on\[Equal]1), which means that it has already been expanded by singular[],
		or it is a longer list (if on\[Equal]0), which is then appropriate to
		pass on to singular[], as is done below. The reason that singular[]
		was not applied to these cases when the stored tables were
		generated is that the symbolic expressions involved were too
		large to be expanded in a reasonable amount of time. Therefore,
		the expansion is only attempted at this point, where most of
		the symbolic variables can be substituted with numerical values,
		available through the arguments to TableSing[]. However, if
		through some optimization the symbolic expansion could be performed
		at table generation time, TableSing[] could be significantly
		simplified and sped-up.
		*)
		(*
		Next, we expand arg (the result retreived from stored tables),
		for small values of R and T. To make sure that the expansion is
		carried out unformly in both variables, we formally substitute
		T\[Rule]\[Epsilon]T, R\[Rule]\[Epsilon]R and expand in \[Epsilon] to the desired order and finally set
		\[Epsilon]\[Rule]1. The is done by singular[]. Recall that the output of
		singular[] is a list {p1,p2,p3,p4} representing the expression
			p1 + p2*Log[\[Epsilon]] + p3*Log[\[Epsilon]]^2 + p4,
		where p1, p2 and p3 are rational in \[Epsilon] and p4 may contain terms
		like Sign[...]. When we set \[Epsilon]\[Rule]1 below, the terms p2 and p3 are
		multiplied by 0 and hence can be discarded. There is no loss
		at that point, because the important terms that contain
		Log[R\[PlusMinus]T] and Log[R\[PlusMinus]T]^2 have already been absorbed in p1.
		*)
		If[on==0,
			arg=Map[Coefficient[SeriesCoefficient[#,0],Log[bdh1],0]&,
				Series[
					Normal[singular[
						(arg /.
							{Log[x_]:> Log[Abs[x]],
							PolyLog[2,x_]:> Re[PolyLog[2,x]]} /.
							{adu1->adu2,adh1->adh2,bdu1->bdu2,c->c2,pm-> pm1} /.
							{Abs-> Identity,Re-> Identity}
						),\[Epsilon],powerc+3]] /.
							{Log[x_]:> Log[Abs[x]],
							PolyLog[2,x_]:> Re[PolyLog[2,x]]} /.
							\[Sigma]-> bdh1 /.
							(*
							Abs/Re-> Identity should technically not be included to
							avoid spurious imaginary numbers, however Mathematica
							is in that case not able to do the expansion in bdh1
							properly. The Abs[] and Re[] are then reintroduced below.
							*)
							{Abs->Identity,Re-> Identity },
				{bdh1,0,0}],{1}] /.
					(*
					Note first singular[] is applied, i.e. expansion
					in \[Epsilon] is performed and subsequently the expansion
					in bdh1 is carried out.
					*)
					T^(n_/;n>= 3)-> 0 /.
					(* We set \[Epsilon]\[Rule]1 to eliminate it from the output. *)
					\[Epsilon]->1 ];
		(*
		After the substitution \[Epsilon]\[Rule]1, the 2nd and 3rd elements of
		the output of singular[] may be neglected, since they
		correspond to coefficients of Log[\[Epsilon]] and Log[\[Epsilon]]^2.
		*)
		arg = {arg[[1]],arg[[4]]};
		output=(arg /.
			{Log[x_] :> Log[Abs[x]],
			PolyLog[2,x_] :> Re[PolyLog[2,x]]} /.
			{adu1->adu2,adh1->adh2,bdu1->bdu2,bdh1->bdh2,c->c2} /.
			(*To speed up the remaining calculations remove the Abs[] and Re[].*)
			{Abs->Identity,Re-> Identity});
		output
	];

(*
Routine that takes input and gives you the final answer for the nonparallel case.
RoutineNP;
input: a 5-element list
	powerc - power of c in Eq. (32)
	nums - number of iterated s-integrals in Eq. (32)
	numt - number of iterated t-integrals in Eq. (32)
	vx - X segment (list of endpoint vectors)
	vy - Y segment (list of endpoint vectors)
output: 2-element list of expressions {e1,e2}
note: the output list represents the expression
	e1 + e2
where e2 contains expressions like Sign[R\[PlusMinus]T] while e1 contains
rational expressions as well as expressions like Log[R\[PlusMinus]T] and Log[R\[PlusMinus]T]^2;
this expression is the value of the partially smeared
integral I^{nums,numt}_powerc(R,T;vx,vy) defined in Eq. (32);
it is evaluated by performing the appropriate sum over the
summand obtained from TableSing[].
*)
RoutineNP[{powerc_, nums_, numt_, vx_, vy_}] :=
	Block[{t,t1,t2,t3,tt,c, b1,b2,wedge,int,final,R,tv2x,tv2y,tv1x,tv1y,z11x,z11y,T}, 
		wedge=xwy[vx,vy];
		(*
		Now the sum over all vertices is performed for the plus and
		minus case seperately. Note that implicitly in the second and
		third element a Log[\[Epsilon][c\[PlusMinus]T]]/Log[\[Epsilon][c\[PlusMinus]T]]^2 is hidden. Thus the
		coefficients in front of the plus/minus case can not just be
		added (see next step).
		*)
		b1=Sum[
			TableSing[Subscript[vertexc, i,j][vx,vy],1,nums,numt,powerc] -
				TableSing[Subscript[vertexa, i,j][vx,vy],1,nums,numt,powerc],
			{i,1,2},{j,1,2}];
		b2=Sum[
			TableSing[Subscript[vertexc, i,j][vx,vy],2,nums,numt,powerc] -
				TableSing[Subscript[vertexa, i,j][vx,vy],2,nums,numt,powerc],
			{i,1,2},{j,1,2}];
		(*
		There is a minus sign between the plus and the minus
		case due to the Jacobian from ds^dt->dzcpm^d\[Sigma], Eq. (49).
		*)
		int=1/wedge (b1-b2);
		(*
		Replace the tv1x,tv2x,tv1y,etc. and give back the result as
		a list of two arguments: one with all the logs, the other with
		the signpart. *)
		int=int /.
			{tv1x-> (vx[[2]]-vx[[1]]).u,
			tv1y-> (vx[[2]]-vx[[1]]).uh,
			tv2x-> (vy[[2]]-vy[[1]]).u,
			tv2y-> (vy[[2]]-vy[[1]]).uh,
			z11x-> (vy[[1]]-vx[[1]]).u,
			z11y->(vy[[1]]-vx[[1]]).uh } ;

		(*Finally, the summation over c=\[PlusMinus]R is done.*)
		final=(int/.c-> R)-(int/.c-> -R);

		final=LogCanon[final];
		final
	];


(*
TableSingP;
input:
	{adu2,adh2,bdu2,bdh2,c2,\[Sigma]2} - list of scalars, to be substituted into
	                              precomputed summand
	pm1 - \[PlusMinus] index from Eq. (42), 1 is (+) and 2 is (-)
	nums - number of iterated s-integrals in Eq. (32)
	numt - number of iterated t-integrals in Eq. (32)
	powerc - power of c in Eq. (32)
output: a list, where each element is a 2-element list,
{e1,e2}, e1 and e2 are expressions, where e2 contains
expressions like Sign[R\[PlusMinus]T] and e1 does not;
note: the k-th element of the output list, say output[[k]],
corresponds to the expresson F^[(k-1)+2](\[Zeta]) introduced
in Eqs. (58)-(59) during the discussion of iterated integrals
in the parallel case in Sec. IV-B3;
the elements of the output list represent expressions e1+e2;
note that e1 can contain logs,
this will be handled later on to get a fully structured
expression; this resulting expression is the precomputed
summand of the partially smeared integral
I^{nums,numt}_powerc(R,T;X,Y) where the dependence on X and Y
is effected by substituting in the scalars from the list in
the first argument; the decision tree for selecting the appropriate
precomputed expression is illustrated in the bottom half of Fig. 5.
*)
TableSingP[{adu2_,adh2_,bdu2_,bdh2_,c2_,\[Sigma]2_},pm1_,nums_,numt_,powerc_] :=
	Block[{t1,t2,t3,t4,A,As,B,Bs, arg,output,intstruc1,intstruc2,res,adu1,adh1,bdu1,bdh1,c,\[Sigma],pm,T,num,H,Hs,M},

		If[nums==0,If[numt==0,num=1,num=2],If[numt==0 ,num=3,num=4]];
		A[j_]:=TablePA[[num,powerc+1]][[j]];
		As[j_]:=TablePAs[[num,powerc+1]][[j]];
		M[j_]:=TablePM[[num,powerc+1]][[j]];
		B[j_]:=TablePB[[num,powerc+1]][[j]];
		H[j_]:=TablePH[[num,powerc+1]][[j]];
		Hs[j_]:=TablePHs[[num,powerc+1]][[j]];


		If[adh2==0 && adu2==0,arg={"0"},

			(*PART TABLE BDH==0*)
			If[bdh2==0, 
			If[adh2==0, If[ pm1==1, arg={"M",1},arg={"M",2}],
			If[aplus[adu2,adh2]==0 && bdu2==0,If[ pm1==1,arg={"As",1},arg={"A",1}],
			If[aplus[adu2,adh2]==0 &&bdu2!=0, If[pm1==1,arg={"As",2},arg={"A",2}],
			If[aminus[adu2,adh2]==0 && bdu2==0, If[pm1==1,arg={"A",3},arg={"As",3}],
			If[aminus[adu2,adh2]==0 && bdu2!=0 ,If[pm1==1,arg={"A",4},arg={"As",4}],
			If[aplus[adu2,adh2]!=0 && aminus[adu2,adh2]!=0 && bdu2==0, If[ pm1==1,arg={"A",5} ,arg= {"A",6}],
			If[aplus[adu2,adh2]!=0 && aminus[adu2,adh2]!=0 && bdu2!=0, If[pm1==1,arg={"A",7},arg={"A",8}]
				]]]]]]],

			(*PART TABLE BDH!=0 and ADH==0*)	
			If[adh2==0,
				If[bdu2==-bdh2,arg={"B",pm1,1},
					If[bdu2==bdh2,arg={"B",pm1,2},
					If[awb[adu2,adh2,bdu2,bdh2]!=0,arg={"B",pm1,3}]]],

				(*PART TABLE BDH!=0 and ADH!=0*)	
				If[aplus[adu2,adh2]==0 && bdu2==-bdh2, If[pm1==1,arg={"Hs",1},arg={"H",1}],
					If[aplus[adu2,adh2]==0 && bdu2==bdh2,If[pm1==1,arg={"Hs",2},arg={"H",2}],
					If[aplus[adu2,adh2]==0,If[pm1==1,arg={"Hs",3},arg={"H",3}],
					If[aminus[adu2,adh2]==0  && bdu2==-bdh2 ,If[pm1==1,arg={"H",4},arg={"Hs",4}],
					If[aminus[adu2,adh2]==0  && bdu2==bdh2 ,If[pm1==1,arg={"H",5},arg={"Hs",5}],
					If[aminus[adu2,adh2]==0,If[pm1==1,arg={"H",6},arg={"Hs",6}],
					If[adu2==0  && bdu2==-bdh2 ,If[pm1==1,arg={"H",7},arg={"H",8}],
					If[adu2==0  && bdu2==bdh2 ,If[pm1==1,arg={"H",9},arg={"H",10}],
					If[adu2==0 && bdu2==0,If[pm1==1,arg={"H",11},arg={"H",12}],
					If[adu2==0,If[pm1==1,arg={"H",13},arg={"H",14}],
					If[aplus[adu2,adh2]!=0 &&aminus[adu2,adh2]!=0 && bdu2==-bdh2 , If[pm1==1,arg={"H",15},arg={"H",16}],
					If[aplus[adu2,adh2]!=0 &&aminus[adu2,adh2]!=0 && bdu2==bdh2 ,If[pm1==1,arg={"H",17},arg={"H",18}],
					If[aplus[adu2,adh2]!=0 &&aminus[adu2,adh2]!=0 && adu2== adh2/bdh2 bdu2 ,If[pm1==1,arg={"H",19},arg={"H",20}],
					If[aplus[adu2,adh2]!=0 &&aminus[adu2,adh2]!=0 && awb[adu2,adh2,bdu2,bdh2]!=0,If[pm1==1,arg={"H",21},arg={"H",22}],
						Print["notpossible"]]]]]]]]]]]]]]]]]
		];
		(*If[powerc==2,Print[{"arg",arg}]];*)
		arg=Switch[arg[[1]],
			"0", arg={{0,0,0,0}},
			"A", arg=A[arg[[2]]],
			"As", arg=As[arg[[2]]],
			"M", arg=M[arg[[2]]],
			"B", arg=B[arg[[2]],arg[[3]]],
			"H", arg=H[arg[[2]]],
			"Hs", arg=Hs[arg[[2]]],
			_, Print["notpossible2"];{{0,0,0,0}}
		];
		(*
		When it was stored, arg was the output of singular[...,\[Epsilon],...],
		with the substitution \[Epsilon]\[Rule]1. After the substitution \[Epsilon]\[Rule]1,
		the 2nd and 3rd elements of the output of singular[]
		may be neglected, since they correspond to coefficients
		of Log[\[Epsilon]] and Log[\[Epsilon]]^2.
		*)
		arg = Map[{#[[1]],#[[4]]}&,arg];
		output = (arg /.
			{Log[x_]:> Log[Abs[x]],
			PolyLog[2,x_]:> Re[PolyLog[2,x]]}  /.
			{adu1->adu2,adh1->adh2,bdu1->bdu2,bdh1->bdh2,c->c2} /.
			{Abs->Identity,Re-> Identity}
		);
		(*If[powerc==0,Print[output]];*)
		output
	];

(*
Routine that takes input and gives you the final answer for the parallel case.
RoutineP;
input: a 5-element list
	powerc - power of c in Eq. (32)
	nums - number of iterated s-integrals in Eq. (32)
	numt - number of iterated t-integrals in Eq. (32)
	vx - X segment (list of endpoint vectors)
	vy - Y segment (list of endpoint vectors)
output: 2-element list of expressions {e1,e2}
note: the output list represents the expression
	e1 + e2
where e2 contains expressions like Sign[R\[PlusMinus]T] while e1 contains
rational expressions as well as expressions like Log[R\[PlusMinus]T] and Log[R\[PlusMinus]T]^2;
this expression is the value of the partially smeared
integral I^{nums,numt}_powerc(R,T;vx,vy) defined in Eq. (32);
it is evaluated by performing the appropriate sum over the
summand obtained from TableSingP[].
*)
RoutineP[{powerc_, nums_, numt_, vx_, vy_}] :=
	Block[{i,j,k,l,in,out,tt,t1,t2,t3,b1,b2,final,int,zs,zt,c,R,T,pcoeff,lpcoeff,pvert,stsub,tsp,s,t}, 
		(*tt=TimeUsed[];*)

		(*
		Summation over the vertices is carried out here. Recall that
		TableSingP[] returns a list indexed by [[(# \[Zeta]-2)+1]],
		with # \[Zeta] being the number of iterated \[Zeta]-integrals and pCoeff[]
		returns a list of 4 elements (corresponding to the parallelogram
		vertices according to pvert below), each is a list of pairs
		{coeff,# \[Zeta]+1}, with each pair corresponding to the coefficient
		of TableSingP[][[(# \[Zeta]-2)+1]].
		*)

		(*Calculate the p-coefficients.*)
		pcoeff=pCoeff[nums,numt];
		lpcoeff=Table[Length[pcoeff[[i]]],{i,1,4}];
		pvert={{4,2},{3,1}};
		stsub={{{s->0,t->0},{s->0,t->1}},{{s->1,t->0},{s->1,t->1}}};

		out={};
		For[k=1,k<= 2,k++,(*pm- summation*)
			For[i=1,i<=2,i++,(*vertex summation*)
				For[j=1,j<= 2,j++,(*vertex summation*)
					tsp=TableSingP[Subscript[vertexa, i,j][vx,vy],k,nums,numt,powerc];
					(*Next, sum over #\[Zeta]-iterated integrals, as in Eq. (58).*)
					in=Sum[
						(pcoeff[[pvert[[i,j]],l,1]] /. stsub[[i,j]]) *
							tsp[[pcoeff[[pvert[[i,j]],l,2]]-2]],
						{l,1,lpcoeff[[pvert[[i,j]]]]}
					];
					(*
					This If statement is included, because for the case adh=0
					zs and zt are parametrized differently. Compare Sec. IV-B4a
					and Sec. IV-B4b.
					*)
					If[Subscript[vertexa, i,j][vx,vy][[2]]==0,
						in=in/. {zs->(vx[[2]]-vx[[1]]).u ,zt->-(vy[[2]]-vy[[1]]).u},
						in=in/. {zs->-(vx[[2]]-vx[[1]]).uh ,zt->(vy[[2]]-vy[[1]]).uh}
					];
					(*in=Map[LogCanon[#]&,in];*)
					AppendTo[out,in];
				];
			];
		];

		(*b1 corresponds to the pm=1 case, b2 to pm=2.*)
		b1=Plus@@(out[[1;;4]]);
		b2=Plus@@(out[[5;;8]]);

		(*
		Add the plus and the minus-case, in contrast to the nonparallel
		case, there is no minus sign between the two cases since we do
		not have the Jacobian.
		*)
		int=b1+b2;

		(*Finally, the sum over c=\[PlusMinus]R is done.*)
		final=(int/.c-> R)-(int/.c-> -R);
		final=LogCanon[final];
		(*
		Return the result as a list of two arguments: one with all
		the logs, the other with the signpart.
		*)
		final
	];


(*
ResultInt;
intput: 4-element argument list
	nums - number of iterated s-integrals in Eq. (32)
	numt - number of iterated t-integrals in Eq. (32)
	vx - X segment (list of endpoint vectors)
	vy - Y segment (list of endpoint vectors)
output: returns the 3-element list
	{I^{nums,num}_0(R,T;vx,vy),
	I^{nums,num}_1(R,T;vx,vy),
	I^{nums,num}_2(R,T;vx,vy)} ;
note: each element of the output list is a 2-element list
{e1,e2} representing the expression e1 + e2, produced
as output by RoutineNP[] or RoutineP[].
*)
ResultInt[{nums_, numt_, vx_, vy_}] :=
	Block[{wedge,final,c},
		wedge=xwy[vx,vy];
		If[wedge==0,
			final=Table[RoutineP[{i, nums, numt, vx, vy}],{i,0,2}],
			final=Table[RoutineNP[{i, nums, numt, vx, vy}],{i,0,2}]
		];
		final=Map[Collect[#,{R,T,Log[R+T],Log[R-T]},Factor]&,final,{2}];
		final
	];


(* ::Subsection:: *)
(*Integration by parts*)


(* ::Subsubsection:: *)
(*Differentiate smearing function*)


(*
Below we mechanically reproduce the results of Table I. That is,
we obtain the coefficients P_{T,d,\[Gamma],p,l} from Eq. (28) in Sec. IV-A1,
which describes the structured form of multiple derivatives applied
to the smearing function g_u(z). We essentially construct a generating
function for these coefficients, with a separate symbolic variable
tracking each of the indices of P_{...}.

The method starts with the expression g_u(z) = g(zperp^2) delta(u.z)
and uses symbolic differentiation with the following rules:
  D[zperp^2,z] = 2zperp
  D[zperp,z] = dp
  D[u.z,z] = U
The symbols U, H and dp stand for the vectors u, u-hat and the tensor
delta_perp. Their products should be interpreted as standing for
fully projectively, symmetrized tensor products.

Next, it performs the w-averaging symbolically according to the
rules given in Eqs. (29)-(30) in Sec. IV-A1 (omitting the factor
of 1/2\[Pi] and extended to 4th order):
  w \[Rule] 0
  w^2 \[Rule] 1/2 (dp-H^2) wsq
  w^3 \[Rule] 0
  w^4 \[Rule] 3/8 (dp-H^2)^2 wsq^2
  wsq \[Rule] R^2 - c^2

The end result is a generating function for the P_{...} coefficients
where the {U,H,dp} symbolic variables count the tensor basis index T,
the {gc} symblic variable counts the g-derivatives index \[Gamma], and
the {dc} symbolic variable counts the delta-derivatives index d, and
the {R} and {c} symbolic variables respectively count the indices
p and l. The list of coefficients of this generating function with
respect to {U,H,dp} are extracted and flattened with respect to the
order specified by TBasis. Finally, the list of coefficients with
respect to {gc,dc} are also extracted.

The final nested list, whose elements are polynomials in {R,c} is
stored in dCoefffs as follows:
  Sum_{p,l} P_{T,d,\[Gamma],p,l} R^p c^l = dCoeffs[[T index, d+1, \[Gamma]+1]]
The routine sdCoeffs[N] returns the portion of the T-index range that
corresponds to up to N derivatives.
*)

(*
First construct a tensor basis for the derivatives on g[z].
Assume that the maximal number of derivatives is four.
*)
TBasis2 = {
	{1,U,H,UU,UH,HH,dp},
	{
	(*1  *){0,0,0},
	(*u  *){1,0,0},
	(*h  *){0,1,0},
	(*uu *){2,0,0},
	(*uh *){1,1,0},
	(*hh *){0,2,0},
	(*dp *){0,0,1}
	}
};
TBasis3 = {
	{1,U,HH,UU,UH,HH,dp,UUU,UUH,UHH,HHH,udp,hdp},
	{
	(*1  *){0,0,0},
	(*u  *){1,0,0},
	(*h  *){0,1,0},
	(*uu *){2,0,0},
	(*uh *){1,1,0},
	(*hh *){0,2,0},
	(*dp *){0,0,1},
	(*uuu*){3,0,0},
	(*uuh*){2,1,0},
	(*uhh*){1,2,0},
	(*hhh*){0,3,0},
	(*udp*){1,0,1},
	(*hdp*){0,1,1}
	}
};
TBasis4 = {
	{1,U,H,UU,UH,HH,dp,UUU,UUH,UHH,HHH,dpu,dph,UUUU,UUUH,UUHH,UHHH,HHHH,dpuu,dpuh,dphh,dpdp},
	{
	(*1   *){0,0,0},
	(*u   *){1,0,0},
	(*h   *){0,1,0},
	(*uu  *){2,0,0},
	(*uh  *){1,1,0},
	(*hh  *){0,2,0},
	(*dp  *){0,0,1},
	(*uuu *){3,0,0},
	(*uuh *){2,1,0},
	(*uhh *){1,2,0},
	(*hhh *){0,3,0},
	(*udp *){1,0,1},
	(*hdp *){0,1,1},
	(*uuuu*){4,0,0},
	(*uuuh*){3,1,0},
	(*uuhh*){2,2,0},
	(*uhhh*){1,3,0},
	(*hhhh*){0,4,0},
	(*dpuu*){2,0,1},
	(*dpuh*){1,1,1},
	(*dphh*){0,2,1},
	(*dpdp*){0,0,2}
	}
};
TBasis=TBasis4;
(*
Compute the averaging coefficients for each tensor basis element.
First define how the derivative wrt zp2,zp and udZ needs to be taken.
*)
Derivative[1][zp2][z_]:=2zp[z];
Derivative[1][zp][z_]:=dp;
Derivative[1][udZ][z_]:=U;
(*
dList calculates the coefficients and the determines the
number of derivatives acting on g and z for up to four
derivatives on g[z]=g[zpsq] delta[udz] (zp=z-purp, sq=squared,
udz=u-dot-z). Here gc counts the derivatives of g, and dc of delta.
*)
dList={g[gc zp2[z]] delta[dc udZ[z]]};
dList=Append[dList,D[dList[[-1]],z]];
dList=Append[dList,D[dList[[-1]],z]];
dList=Append[dList,D[dList[[-1]],z]];
dList=Append[dList,D[dList[[-1]],z]]; (* Up to fourth derivative. *)
dList=Plus@@dList;
dList=dList/.{g[_]->1,HoldPattern[Derivative[n_][g][_]]->1};
dList=dList/.{delta[_]->1,HoldPattern[Derivative[n_][delta][_]]->1};

(*Replace zpurp=uh.z uh + w*)
dList=dList/.zp[z]->hdz H+w//Expand;
(*
Do the averaging over w: w^3=0,w=0 and w^2=r^2-c^2.
Also replace z.uh=c (just as we did when integrating).
*)
dList=dList/.w^4->3/8(dp-H^2)^2wsq^2/.w^3->0/.w^2->1/2(dp-H^2)wsq /.w->0;
(*
Observe the difference between w^2, which are two w vectors - not contracted!,
and wsq which are two w vectors contracted, hence wsq is a scalar and w^2 is not.
*)
dList=dList/.hdz-> c/.wsq->(R^2-c^2); (*Note: c:=r cos\[Theta]*)
(*
Use CoefficientList[] to break up dList into a triply-nested
list, so that dList[[k,l,m]] is the coefficient of the
product U^k H^l dp^m, which corresponds to the tensor
that is the totally symmetrized tensor product of the given
number of copies of the U, H and dp tensors.
*)
dList=CoefficientList[dList,{U,H,dp}];
(*
Flatten dList into a simple list so that dList[[i]] corresponds
to the coefficient of the tensor basis element TBasis[[1,i]],
whose encoding {k,l,m} (denoting U^k H^l dp^m) is stored in
TBasis[[2,i]].
*)
dList=Map[dList[[Sequence@@(#+1)]]&,TBasis[[2]]];

(*
Read dCoeffs as follows:
	dCoeffs[[tensor basiselement,
		number of delta derivatives + 1,
		number of g derivatives +1]] = coefficient of this term.
CoefficientList[] applied to a list applies CoefficientList[]
to every element of that lits (it "threads").
*)
dCoeffs=CoefficientList[dList,{dc,gc}]//Simplify; 
(*
sdCoeffs;
input: ntd-a number: 0, 1, 2, 3 or 4;
output: portion of dCoeffs corresponding to the tensor
basis list {1}, {1,U,H}, TBasis2, TBasis2, or TBasis4.
note: 
Given the number of derivatives on the smearing function
(maximally four), it gives a list with all coefficients
of the derivative of the smearing function,
which should be read similarly as dCoeffs.
*)
sdCoeffs[ntd_] :=
	Block[{out},
		If[ntd==0,out=dCoeffs[[1;;1]],
		If[ntd==1,out=dCoeffs[[1;;3]],
		If[ntd==2,out=dCoeffs[[1;;7]],
		If[ntd==3,out=dCoeffs[[1;;13]],
		If[ntd==4,out=dCoeffs[[1;;20]]]]]]];
		out
	];


(* ::Subsubsection:: *)
(*T-integration by parts*)


(*
Below, we carry out Step 2 of Sec. IV-C, where integration by parts
with respect to T is carried out.
*)

(*
PrepareDelta;
input: {q1,q2} where q1 and q2 are expressions;
output: {q1,{{c0,a0,0},{c1,a1,0},...}};
note: q2 is expecte to be of the form
  c0 Sign[a0] + c1 Sign[a1] + ... ,
which in the output gets converted to the given list.
The extra 0 in each {c,a,0} means that Sign[x] is
interpreted as (d/dx)^k Sign[x] with k=0. Thus, upon
differentiation with respect to T, the structured
expression retains the same form.
PrepareDelta[] is used below in dTList[].
*)
PrepareDelta[output_] :=
	Block[{out},
		out=output;
		out[[2]]=SignPartList[out[[2]]];
		out
	];

(*
DifTDelta;
input: a list {{c1,a1,n1},{c1,a2,n2},...}, which represents
the expression
  c1 Derivative[n1][Sign][a1] + ... ,
as for instance the second element output by PrepareDelta[];
output: a list of the same structure, representing the same
expression, but differentiated with respect to T.
*)
DifTDelta[list_] :=
	Block[{lc,ld,l},
		(*
		Apply Leibniz rule
			D[(c\[Delta]^(n))[a],T] = D[c,T](\[Delta]^(n))[a] + cD[a,T](\[Delta]^(n+1))[a].
		Terms with differentiated coefficients go into lc and with
		differentiated \[Delta]'s go into ld.
		*)
		lc=Map[{D[#[[1]],T],#[[2]],#[[3]]}&,list];
		ld=Map[{#[[1]]D[#[[2]],T],#[[2]],#[[3]]+1}&,list];
		l=Join[lc,ld];
		(*
		Split into lists with the same argument and number of derivatives.
		Add their coefficients.
		*)
		l=GatherBy[l,{#[[2]],#[[3]]}&];
		l=Map[{(Plus@@#)[[1]],#[[1,2]],#[[1,3]]}&,l];
		(* Drop terms with zero coefficients. *)
		l=Select[l,Not[#[[1]]===0]&];
		l
	];

(*
DifT;
input: {q1,q2}, with q2 a list {{c1,a1,n1},{c1,a2,n2},...},
which represents the expression
  c1 Derivative[n1][Sign][a1] + ... ,
as for instance the second element output by PrepareDelta[];
output: {q1,q2} with the same structure as the input,
representing the same expressions but both q1 and q2
differentiated with respect to T.
*)
DifT[{q1_,q2_}] :=
	Block[{P1,P2,T},
		P1=D[q1,T];
		P2=DifTDelta[q2];
		{P1,P2}
	];

(*
dTList;
input: {q1,q2} as output by RoutineP/RoutineNP;
output: list {d0,d1,d2}, where dk is represents the input
expression differentiated k times with respect to T;
note: each dk={q1,{{c0,a0,n0},{c1,a1,n1},...}}, with the
same structure as the output of PrepareDelta[].
*)
dTList[output_] :=
	Block[{d0,d1,d2},
		d0=PrepareDelta[output];
		d1=DifT[d0];
		d2=DifT[d1];
		{d0,d1,d2}
	];

(*
DifTList;
input: three element list {Q0,Q1,Q2}
output: double 3x3 list
note: each Ql in the input represents an I^{mn}_l integral,
as returned byt RoutineP[] or RoutineNP[] (cf. Eq. (32));
the elements of the output list represent
  out[[l+1,ntd+1]] = D[I^{mn}_l,{T,ntd}],
which is stored in the structured form
  {q1,{{c1,a1,n1},{c2,a2,n2},...}}
corresponding to
  q1 + c1 Derivative[n1][Sign][a1] + c2 Derivative[n2][Sign][a2] + ...
*)
DifTList[output_] :=
	Block[{a,i,out},
		out=Map[dTList,output];
		out
	];


(*
LPlus;
input: two nested lists;
output: one nested list, their sum;
note: the two lists are added recursively and may have unequal numbers
of elements at any depth; absent elements are treated as zeros.
*)
LPlus[a_,b_] :=
	If[Head[a]===List&&Head[b]===List,
		Block[{lena,lenb},
			lena=Length[a];
			lenb=Length[b];
			If[lena>lenb,
				Join[MapThread[LPlus,{a[[Range[lenb]]],b}],a[[Range[lenb+1,lena]]]],
				Join[MapThread[LPlus,{a,b[[Range[lena]]]}],b[[Range[lena+1,lenb]]]]
			]
		],
		a+b
	];

(*
Contract;
input: two lists l1 and l2, indexed as
  l1[[tb,ntd,ndg]], l2[[ntd]]
output: a list indexed as and equal to
  out[[tb,ndg]] = Sum_ntd l1[[tb,ntd,ndg]] * l2[[ntd]]
note: the list l1 is presumed to be the output of sdCoeffs[],
with indices
  tb - tensor basis index
  ntd - number of T-derivatives
  ndg - number of derivatives of smearing function g[]
the list l2 is presumed to be of the form {e,D[e,T],D[e,{T,2}]}
for some expression e;
*)
Contract[l1_,l2_] :=
	Block[{len1,len2,i,tb,ntd,out,outtb,sum,ndg,maxlen},
		out={};
		For[tb=1, tb<=Length[l1], tb++,
			outtb={};
			len1=Length[l1[[tb]]];
			len2=Length[l2];
			For[ntd=1,ntd<=Min[len1,len2],ntd++,
				outtb=LPlus[outtb,l2[[ntd]]l1[[tb,ntd]]]
			];
			AppendTo[out,outtb];
		];
		out
	];


(*
AddSignPart;
input: list {{c1,a1,n1},{c2,a2,n2},...}
output: list in the same format
note: each triple {c,a,n} represents and expression of the form
  c*Derivative[n][Sign][a] ;
if the input list has several elements sharing the same argument
and derivative index, like {c1,a,n},{c2,a,n},..., they are added
together into a single elment of the output list, {c1+c2+...,a,n};
an empty list {} and an acceptable input which returns {}.
*)
AddSignPart[list_] :=
	Block[{l},
		(*
		Split into lists with the same argument and number
		of derivatives. Add their coefficients.
		*)
		l=list;
		l=GatherBy[l,{#[[2]],#[[3]]}&];
		l=Map[{(Plus@@#)[[1]],#[[1,2]],#[[1,3]]}&,l];
		(* Drop terms with zero coefficients. *)
		l=Select[l,Not[#[[1]]===0]&];
		l
	];

(*
Smearing;
input: list {P0,P1,P2} corresponding to the partially smeared
integrals I^{mn}_l(R,T;X,Y) for l=0,1,2 as output by ResultInt[];
output: list indexed as out[[tb,ndg]] with elements of the form
{0} or {q1,{{c1,a1,n1},{c2,a2,n2},...}} representing the
expression
  0 or
  q1 + c1 Derivative[n1][Sign][a1] + c2 Derivative[n2][Sign][a2] + ...
note: the output expressions represents the results of
Steps 1 and 2 of Sec. IV-C (summation over l, T-integration by
parts, without yet setting T\[Rule]0) in 'part II'
of the calculation of the smeared integral in Eq. (31).
*)
Smearing[output_,nd_] :=
	Block[{diffexp,out,FF,dtl,SUM,tb,ndg,i,\[Epsilon],R, T},
		(*
		First we perform the T-integration by parts. That is, all
		derivatives are moved from the T-dependent \[Delta]-functions to
		their coefficients. Because they are always of the form
		\[Delta][u.z]=\[Delta][-T], there are no minus signs that appear in the
		process.
		*)
		diffexp= {Subscript[de, 0],Subscript[de, 1],Subscript[de, 2]};
		(*
		Use symbolic variables de_0, de_1 and de_2 as stand-ins for the
		actual T-differentiated expressions that are stored in dtl.
		This step is necessary because the expressions in dtl are
		stored in structured form and cannot be algebraically
		manipulated directly and also because the replacement will
		be different depending on the power of c^l multiplying each de_k.

		Include extra R factor from the Jacobian dz -> dR R, Eq. (27).
		*)
		out=Contract[sdCoeffs[nd],R*diffexp];
		(*
		Next we carry out Step 1 of Sec IV-C, summation over l,
		done internally by DifTList[].
		Recall that out[[tb,ndg]]=polynomial in R,c and de_k.
		*)
		dtl = DifTList[output];
		(* Recall that dtl[[ndt+1,k+1]]={q1,q2}, with q2={{c1,a1,n1},...}. *)

		(*
		First make sure that all terms are expanded, next replace
		(c^l de_{dt}) with the value A*DifTList[[l+1,dt+1]].
		This value is temporarily encoded by the symbolic expression
		FF[l+1,dt+1,A]. This is needed because the expressions stored
		in DifTList are in structured form and cannot be algebraically
		manipulated directly.
		*)
		out=Expand[out];
		out=out/.(A_:1) c^(l_:1) Subscript[de, dt_]:>FF[l+1,dt+1, A] ;
		out=out/.(A_:1)Subscript[de, dt_]:>FF[0+1,dt+1,A]  ;
		(*Print[{FF,out}]; *)
		(*Print[TableForm[out,TableHeadings->{{tb1,tb2,tb3,tb4,tb5,tb6,tb7},{dg0,dg1,dg2}}]];*)
		(*
		Treat out as a formal sum of the form
			SUM[{q1,q2}] + FF[k1,dt1,A1] + FF[k2,dt2,A2] + ...
		Using the following replacement rule, for each FF[] term,
		replace it by the appropriate element of dtl, multiply it by the
		A-coefficient and add it to the argument of SUM[...], while
		maintaining structured form. By the end, the argument of SUM[...]
		has accumulated the total sum, so the formal SUM symbol is removed.
		*)
		out=out+SUM[{0,{}}];
		out=out//.SUM[{q1_,q2_}]+FF[k1_,dt1_,A_]:>
			Block[{FFq1,FFq2},
				{FFq1,FFq2}=dtl[[k1,dt1]];
				(* Multiply appropriate expressions by A. *)
				FFq1=A FFq1;
				FFq2=Map[{A #[[1]],#[[2]],#[[3]]}&,FFq2];
				(* Add them to SUM in the appropriate way. *)
				SUM[{q1+FFq1,Join[q2,FFq2]}]
			];
		out=out/.SUM->Identity;
		(* Collect Sign and Delta terms. *)
		out=Map[{#[[1]],AddSignPart[#[[2]]]}&,out,{2}];
		out
	];

(*
SetTZero;
input: list indexed as list[[tb,ndg]], with tb - tensor basis index
and ndg - number og derivatives on the spatial smearing function g[],
and with each list element a structured expression of the form
elements {q1,q2}, where q2={{c1,a1,n1},{c2,a2,n2},...} or {}, as produced
for instance by PrepareDelta[];
output: result of multiplication by \[Delta][T] and integration over T
(essentially T\[Rule]0 and simplification thereafter); the format of the output
is the same as of the input;
note: after Smearing[], this routine completes Step 2 of Sec. IV-C.
*)
SetTZero[list_] :=
	Block[{T,a1,a2,a3,l2,out,i,R},
		a1=Map[LogCanon[#]&,list,{3}]/. T->0;
		(*Note: LogCanon is needed to avoid spurious imaginairy numbers.*)
		out=Map[{#[[1]],AddSignPart[#[[2]]]}&,a1,{2}];
		(* Set Sign[A*R]=Sign[A] from now on. *)
		out=Map[
			Block[{q1,q2,j,A},
				{q1,q2}=#;
				For[j=1,j<=Length[q2],j++,
					If[q2[[j,3]]==0 ,
						A=q2[[j,2]]/R;
						q1=q1+q2[[j,1]]Sign[A]];
				];
				q2=Select[q2,Not[#[[3]]==0]&];
				{q1,q2}
			]&,  out, {2}];
		out
	];


(* ::Subsubsection:: *)
(*R-integration by parts*)


(*
Below we carry out Steps 3 and 4 of Sec. IV-C: R-integration for terms
proportional to \[Delta][R] or its derivatives.

After the T-integration has been carried out in Smearing[] and
SetTZero[], expressions of the form \[Delta]^(d)[R\[PlusMinus]T] become of the
form \[Delta]^(d)[R]. Such terms can be easily integrated using integration
by parts. All the derivatives are transferred from \[Delta]^(d)[R] to its
coefficient, which is then evaluated at R=0. Because the range of the
integral is [0,infinity], non-vanishing boundary terms at R=0 may
appear after integration by parts. This is Step 3, effected in RemoveDerDelta[].

Next, for terms proportinal the the differentiated smearing function
g^(\[Gamma])[R^2], all the derivatives have to be moved from the smearing
function to its coefficient. Some of the boundary terms that arise
in the integration by parts process may be divergent, like Log[R]
or a power of 1/R evaluated at R=0. Such terms may be simply thrown
away. The justification, as discussed in Sec. IV-C, is that keeping
the boundary terms and introducing an integration cutoff at
R=\[Epsilon] and later taking the limit \[Epsilon]\[Rule]0, so that divergent bulk and boundary
terms cancel, is equivalent to simply interpreting the bulk integrals
(now singular at R=0) using the "Hadamard finite part" prescription.
This prescription is made use of explicitly later in rAveraging[].
For practical debugging perposes and for the purpose of adding an
extra check on the intermediate steps of the calculation, the
boundary terms are kept, multiplied by a symbol like BG[n], so that
they can be later separated from the rest of the terms.
This is Step 4, effected in IBP[].
*)

(*
RemoveDerDelta;
input: double list indexed as list[[tb,ndg]]
	tb - tensor basis index
	ndg-1 - number of derivatives on the smearing function g[R^2]
each elment of the double list is a structured expression of
the same form as output for instance by PrepareDelta[]
	{q1,q2}, with q2={{c1,a1,n1},{c2,a2,n2},...}
where q2 represents an expression of the form
	c1*Derivative[n1][Sign][a1] + c2*Derivative[n2][Sign][a2] + ...
output: same format as the input;
note: the q2 part of each structured expression is transformed
by integration by parts, as described above, so that only structured
terms of the form {c1,R,1} remain (proportional to \[Delta][R] without
any derivatives). The boundary term arising during integration
by parts are treated as follows. If a boundary term has value b,
it is added to the q2 part of the structured expression as
{BG[0]*b,R,1}. The symbol BG[0] is there to simply distinguish,
for debugging purposes, the boundary terms from bulk terms that
may have the same form.
*)
RemoveDerDelta[list_] :=
	Block[{out,tb,ndg,q2,k,c1,a1,n1,n,jac,R,BG},
		out=list;
		For[tb=1,tb<=Length[out],tb++,
			For[ndg=1,ndg<=Length[out[[tb]]],ndg++,
				q2=out[[tb,ndg,2]];
				q2=AddSignPart[q2];
				For[k=1,k<=Length[q2],k++,
					{c1,a1,n1}=q2[[k]];
					(* Presume that a1=jac*R. Then (\[Delta]^(n))[a1]=D[(\[Delta]^(n-1))[a1],R]/jac. *)
					jac=D[a1,R];
					For[n=n1,n>1,n--,
						If[Length[out[[tb]]]<ndg+1,AppendTo[out[[tb]],{0,{}}]];
						c1=c1/jac;
						(*
						Apply integration by parts
							c1 (g^(ndg-1))[R^2](\[Delta]^(n-1))[jac*R] \[Rule]
								-D[c1/jac,R](g^(ndg-1))[R^2](\[Delta]^(n-2))[jac*R]
								-2R*c1/jac (g^(ndg))[R^2](\[Delta]^(n-2))[jac*R].
						*)
						(* First half of Leibniz rule. *)
						AppendTo[out[[tb,ndg+1,2]],{-2R c1,a1,n-1}];
						(* Second half of Leinbiz rule. *)
						c1=-D[c1,R]
					];
					q2[[k]]={BG[0](c1/Abs[jac]),R,1};
					(*
					These terms in q2 are delta terms w/o any derivatives on
					them, hence they should be evaluated at R=0 when the
					R integration is carried out. Therefore, they are stored in
					the Boundary part (see IBP) which is evaluated at zero.
					*)
				];
				q2=AddSignPart[q2];
				out[[tb,ndg,2]]=q2;
			];
		];
		out
	];

(*
IBP;
input: double list indexed as list[[tb,ndg]]
	tb - tensor basis index
	ndg-1 - number of derivatives on the smearing function g[R^2]
each elment of the double list is a structured expression of
the same form as output for instance by PrepareDelta[]
	{q1,q2}, with q2={{c1,a1,n1},{c2,a2,n2},...}
where q2 represents an expression of the form
	c1*Derivative[n1][Sign][a1] + c2*Derivative[n2][Sign][a2] + ...
output: same format as the input, except that it is indexed
only as out[[tb]];
note: Step 4 of Sec. IV-C is carried out, by removing all
derivatives from the differentiated smearing function
g^(\[Gamma])[R^2] using integration by parts. Boundary terms arising
in the process are kept as bulk terms proportional to
\[Delta][R]. They are distinguished (for later sorting) by being
multiplied by the factor BG[\[Gamma]-1]. To record the fact
that the boundary terms are proportional to g^(\[Gamma]-1)[0], they
are multiplied by the symbol G[\[Gamma]-1].

In principle, one of these G[\[Gamma]-1] factors may appear in the
final answer to the entire calculation of <r^2>. It would then
have to be interpreted as a power of a length scale \[Mu], thus
corresponding to (an unusual) moment of the smearing function
g[R^2]. Fortunately, all the G[\[Gamma]-1] factors cancel out
in the final result, as discussed in Secs. IV-C and V-A.
*)
IBP[list_] :=
	Block[{out,tb,ndg,q1,q2,q1lower,q2lower,R,BG,G},
		(*
		The boundary terms generated by partial integration are
		considered as \[Delta]-terms, with the extra coefficient BG[n],
		where n means that it has to be multiplied by (g^(n))[r^2].
		Since the ndg index is eliminated from the output of this function,
		all the \[Delta]-terms are first shifted to ndg=1, with appropriate
		coefficient of G[ndg-1] indicating their origin.
		*)
		(* The iteration below starts from the term with the highest
		number of derivatives on g[r^2], moves one derivative using
		integration by parts, keeps the boundary term in an auxiliary
		list and adds the resulting term to the rest of the unintegrated
		expression. At the next iteration, the highest number of derivatives
		on g[r^2] is one lower. The iteration stops when the smearing
		function appears only undifferentiated.
		*)
		out=list;
		For[tb=1,tb<=Length[out],tb++,
			For[ndg=Length[out[[tb]]],ndg>1,ndg--,
				{q1,q2}=out[[tb,ndg]];
				{q1lower,q2lower}=out[[tb,ndg-1]];
				q1lower=q1lower-Collect[D[q1/(2R),R],{R,Log[R]},Factor];(*partial integration*)
				out[[tb,ndg-1]]={q1lower,q2lower};
				out[[tb,ndg]]={0,{}};
				AppendTo[out[[tb,1,2]],{-BG[ndg-2]q1/(2R),R,1}];(*boundary term*)
				q2=Map[{G[ndg-2]*#[[1]],#[[2]],#[[3]]}&,q2];
				out[[tb,1,2]]=Join[out[[tb,1,2]],q2] (*\[Delta]-term*)
			];
			{q1,q2}=out[[tb,1]];
			q2=AddSignPart[q2];(*clean up \[Delta]-terms*)
			If[Length[q2]>0,
				q2[[1,1]]=Collect[q2[[1,1]],{R,Log[R]},Factor]];(*relying on only one \[Delta]-term remaining*)
			q1=Collect[q1,{R,Log[R]},Factor];
			out[[tb]]={q1,q2}(*get rid of ndg index*)
			];
		out
	];


(* ::Subsection:: *)
(*Averaging over R*)


(*
Below we carry out Step 5 of Sec. IV-C: all remaining
integrals have the form and are evaluated as
  Integrate[g[R^2] R^i Log[R]^j, R] \[Rule] \[Mu]^(i-2) Log[\[Mu]]^i
These integrals are interpreted as particular moments
of the smearing function g[R]^2. For simplicity, all
these moments are parametrized by the single length
scale \[Mu] (kept in symbolic form) (cf. Eq. (85)).
*)

(*
StrucListToExp2;
input: {q1,q2} where q2={{c0,R,0},{c1,R,1}}}, where
q1 is an unstructured expression and q2 is a structured
expression, as output for instance by PrepareDelta[],
that represents c0*Sign[R] + c1*\[Delta][R];
output: returns the expression q1 + c0*Sign[R] + c1*Delta[R];
note: Used in rAveraging[] below.
*)
StrucListToExp2[{p1_,p2_}] :=
	Block[{P1,P2,P3,P4,R,l,i,out,signpart},
		{P1,P2}={p1,p2};
		l=Length[P2];
		signpart=0;
		For[i=1,i<= l,i++,
			If[P2[[i,3]]==0,signpart=signpart+P2[[i,1]]  Sign[R],
				If[P2[[i,3]]==1,signpart=signpart+P2[[i,1]]  DiracDelta[R]]]
		];
		out=P1+signpart;
		out
	];

(*
rAveraging;
input: list indexed as list[[tb]]
	tb - tensor basis index
each elment of the double list is a structured expression of
the same form as output for instance by PrepareDelta[]
	{q1,q2}, with q2={{c0,R,0},{c1,R,1}}
where q2 represents an expression of the form c0*Sign[R]+c1*\[Delta][R];
output: list indexed as out[[tb]], where each element
is of the form {bulk, boundary} where both elements are
ordinary expressions obtained after converting
the input into ordinary (not structured) expressions
and effecting the conversion of integrals into
moments of g[R^2], as described above. The boundary
expressions are to be further processed by HandleBound[].
*)
rAveraging[list_] :=
	Block[{out,bound,BG,R,\[Mu],i},
		out=list;
		(*Print[list[[7]]];*)
		(*Print[out];*)
		(*Convert structured expressions to expressions.*)
		out=Map[StrucListToExp2,out];
		(*The boundary terms and the bulk terms are treated seperately.*)
		(*
		There are three types of boundary terms from IBP: singular in R,
		constant, higher order R, which need to be evaluated at R=0 and R=\[Infinity].
		The terms at infinity cancel naturally due to the fact that the
		smearing function has compact support.The boundary terms that
		are of the form R^k*something (with k>=1) are automatically zero
		when evaluated at zero (and are thrown away below),the constant and
		higher order terms in R need to be kept.
		*)
		(*Print[{"out",out}];*)
		(*Below the boundary terms are collected.*)
		bound=Map[Coefficient[#,{BG[0],BG[1],BG[2]}]&,out];
		bound=bound/.Sign[_]->0;(*This term is kept in the bulk.*)
		bound=Map[Factor[#]&,bound];
		bound=bound/.DiracDelta[R]->1;
		bound=Map[Normal[Series[#,{R,0,0}]]&,bound];
		bound=Map[LogCanon[#]&,bound,{2}]//Simplify;
		(*Print[{"bound",bound}];*)
		(*The remaining bulk term.*)
		out=out/.BG[_]->0;
		out=out/.Sign[R]->1;
		(*
		Drop higher order terms in R (keep everything up to order R^2).
		The truncation to this order is hardcoded for now, but could be
		changed later if the code is generalized to compute many
		subleading orders in \[Mu].
		*)
		out=Map[Normal[Series[#,{R,0,3}]]&,out];
		{out(*bulk terms*),bound(*boundary terms*)}
	];

(*
HandleBound;
input: list indexed as list[[tb]]
	tb - tensor basis index
each element of the list is a 2-element list
{bulk,boundary}, where each element is a ordinary
expression;
output: list indexed as out[[tb]], where each element
is a single ordinary expression;
note: each expression in the output is the result of
combining the bulk term with the finite (non-vanishing
and non-divergent) part of boundary as documented below;
this effects the last part of Step 5 of Sec. IV-C.
*)
HandleBound[list_] :=
	Block[{finite,in,bound,out,reg,BG,G,R,\[Mu]},
		in=list[[1]];
		bound=list[[2]];
		(*
		There are three types of boundary terms: singular in R,
		constant, higher order R. Each of these is treated differently.
		
		The boundary terms that are of the form R^k*something
		(with k>=1) are automatically zero when evaluated at
		zero (and are already thrown away by taking a series
		expansion in R to zeroth order),the constant terms need
		to be kept and the code below handles the singular terms
		that are needed for the Hadamard regularization of the
		remaining part.*)
		bound=Map[{BG[0] #[[1]],BG[1] #[[2]],BG[2] #[[3]]}&,bound];
		bound=Apply[Plus,bound,1];(*now bound[[tb]]=some expression with BG[0],BG[1] and/or BG[2]*)
		(*bound=Map[Series[#,{R,0,0}]&,bound];*)
		(*bound=Expand[bound];*)
		(*
		The finite part is the expression obtained previously,
		reg is the part related to the Hadamard finite part
		regularization and is expected to cancel with some
		of the boundary terms.
		*)
		finite=in;
		reg=(BG[0]+R^2 BG[1]+1/2 R^4 BG[2]) in;
		reg=Map[Normal[Series[#,{R,0,-1 }]]&,reg];
		reg=Integrate[reg,R];
		(*Add all the results*)
		out=(finite-reg+bound)//Simplify;
		(*Print[{"bound",bound}];*)
		(*Print[{"reg",reg}];*)
		(*Print[{"finite",finite}];*)
		out=out/.{BG[0]->R^2 G[0],BG[1]->R^2G[1],BG[2]->R^2 G[2]};
		out=Map[Normal[Series[#/R^2,{R,0,0}]]&,out];
		out=out/.R->\[Mu];
		out
	];


(* ::Subsubsection:: *)
(*Top-level routine for smearing and averaging*)


(*
SmearedInt;
input:
  nderh - total number of derivatives/highest tensor basis rank
  nums - number of iterated s-integrals
  numt - number of iterated t-integrals
  vx - X segment (list of endpoints)
  vy - Y segment (list of endpoints)
output: the value of the smeared integral (cf. Eq. (31) in Sec. IV-A2)
	I^{mn}_K(X,Y) = Sum_T T_K I^{mn}_T(\[Mu];X,Y)
represented as a list of the \[Mu]-dependent tensor basis-indexed
coefficients out[[T]] = I^{mn}_T(\[Mu];X,Y);
note: the \[Mu]-dependence is truncated up to and including order O[\[Mu]^0].
*)
SmearedInt[nderh_,nums_,numt_, vx_, vy_] :=
	Block[{out,xx},
		(*The appropriate precomputed integral is looked up.*)
		(*Print[{nums, numt, vx, vy}];*)
		out=ResultInt[{nums, numt, vx, vy}];
		(*It is combined with the differentiated smearing function.
		Integration by parts with respect to T is carried out.*)
		(*Print[out];*)
		out=Smearing[out,nderh];
		(*Print[{"pre stz",out}];*)
		(*T-integration is carried out by using properties of the \[Delta]-function.*)
		out=SetTZero[out];
		(*Print[{"pre rdd",out}];*)
		out=RemoveDerDelta[out];
		(*Derivatives are removed from the delta functions.*)
		(*Print[{"pre ibp",out}];*)
		out=IBP[out];
		(*The R-averaging is performed.*)
		(*Print[{"pre avg",out}];*)
		out=rAveraging[out];
		(*Checking whether the boundary terms (excluding the ones that contain pi) cancel*)
		(*Print[{"post rav",out}];*)
		out=HandleBound[out];
		(*Print[{"post bound",out}];*)
		out
	];


(* ::Subsection:: *)
(*Construction of observable and high-level management of calculation*)


(*
rList;
input: segments (pairs of end point vectors) OP, PQ, QO;
output: list of 10 elements, encoding the individual terms the
formula for r in Eq. (4); each element of the output list has
the form {A,#der,#int,seg} where
	A - tensor coefficient defined in Eq. (88) and then used in Eqs. (89)-(92)
	#der - number of derivatives (0 or 1) on graviton field h
	#int - number of iterated integrals (0 or 1)
	seg - underlying segment (OP, PQ or QO);
note: if #der is 0 then A is a 2x1 matrix (column vector) and if #der is 1 then
A is a 2x2 matrix; 
*)
rList[OP_,PQ_,QO_] :=
	Block[{U,V,WU,WV,colW},
		U = QO[[2]]-QO[[1]];
		V = OP[[2]]-OP[[1]];
		W = PQ[[2]]-PQ[[1]];
		WU = 1/2(KroneckerProduct[W,U]-KroneckerProduct[U,W]);
		WV = 1/2(KroneckerProduct[W,V]-KroneckerProduct[V,W]);
		colW = Transpose[{W}];
		{(*first three terms come from H-part, cf. Eqs (B13)-(B14)*)
			{2 WU, 1,0,OP},
			{2 WU, 1,0,PQ},
			{2 WU, 1,0,QO},
		(*remaining terms from J-part, cf. Eqs (B13)-(B14)*)
			{colW, 0,0,OP},
			{-2 WV,1,1,OP},
			{colW, 0,0,PQ},
			{colW, 0,0,QO},
			{-2 WU,1,1,QO},
			{-2 WU,1,0,PQ},
			{-2 WU,1,0,OP}
		}
	];
hList[OP_,PQ_,QO_]:=rList[[1;;3]];
jList[OP_,PQ_,QO_]:=rList[[4;;10]];

(*
rSquare;
input: the outpute of rList;
output: a list encoding the individual terms in Eq. (19) for r^2;
each element of the list has the form {c1,c2,#der,#int t, #int s, segX, segY},
	c1,c2 - the A tensor coefficients from the rList[] output
	#der - the total number of derivatives, |K|+|L| in Eq (19)
	#int s - the number of iterated integrals along X
	#int t - the number of iterated integrals along Y
	segX,segY - segments (pairs of endpoint vectors) X,Y
note: The total size of the output list is reduced by combining
similar terms and throwing out terms with vanishing tensor coefficients.
*)
rSquare[list_] :=
	Block[{i,j,k,in,out,lijst,l,pos,posk,len},
		lijst=list;
		l=Length[list];
		in={};

		For[i=1,i<= l,i++, For[j=1,j<= l,j++,
			If[j<= i,
				AppendTo[in,
					{lijst[[i,1]](*coef1*),
					(-1)^(lijst[[j,2]])lijst[[j,1]](* (-1)^L coef2*),
					lijst[[i,2]]+lijst[[j,2]](*# derh*),
					lijst[[i,3]](*nums*),
					lijst[[j,3]](*numt*),
					lijst[[i,4]](*tv1*),
					lijst[[j,4]](*tv2*)}],
				AppendTo[in,
					{lijst[[i,1]](*coef1*),
					(-1)^(lijst[[j,2]])lijst[[j,1]](* (-1)^L coef2*),
					lijst[[i,2]]+lijst[[j,2]](*# derh*),
					(* Note: order of i and j interchanged compared to above. *)
					lijst[[j,3]](*nums*),
					lijst[[i,3]](*numt*),
					lijst[[j,4]](*tv1*),
					lijst[[i,4]](*tv2*)}]]
				(*
				The order of i and j is chosen to simplify the
				logic in CalculateE[].
				*)
		];];
		(*
		This part of the routine garantues that when there is one derivative
		on h, c1 and c2 are sorted as follows: c1 is the 2x2-matrix and c2
		the vector. This is needed later on so that the tensor contractions
		can be carried out smoothly. (Note: it is allowed to swap these places
		around, since the elements are contracted with a symmetric tensor,
		hence, the order is not important - only for the matrix multiplication.)
		*)
		pos=Position[in[[All,3]],1];
		out=in;
		For[k=1,k<= Length[pos],k++,
			posk=pos[[k,1]];
			len=Length[out[[posk,1,1]]];
			If[len==1,
				{out[[posk,1]]=in[[posk,2]],out[[posk,2]]=in[[posk,1]]}
			];
		];

		(*
		This part adds terms with similar integrals and deletes all
		cases that have a coefficient that is equal to zero.
		*)
		out=GatherBy[out,{#[[3]],#[[4]],#[[5]],#[[6]],#[[7]]}&];
		out=Map[
			{(Plus@@#)[[1]],(Plus@@#)[[2]],#[[1,3]],#[[1,4]],#[[1,5]],#[[1,6]],#[[1,7]]}&,
			out];
		out=Select[out,Not[#[[2]]==={{0,0},{0,0}}]&];

		out
	];

(* Tensor basis is introduced in Sec. IV-A1 and illustrated in Tab. I. *)
(*
TensorBasis;
input: number between 1 and 7;
output: corresponding tensor basis element.
*)
TensorBasis[tb_] :=
	Block[{eta,dpurp,out,uu,mixuuh,uhuh},
		eta={{-1,0},{0,1}};
		uu=KroneckerProduct[u,u];
		mixuuh=KroneckerProduct[u,uh]+KroneckerProduct[uh,u];
		uhuh=KroneckerProduct[uh,uh];
		dpurp=eta+uu;
		If[tb==1,out={{1}},
			If[tb==2,out={{u[[1]]},{u[[2]]}},
			If[tb==3,out={{uh[[1]]},{uh[[2]]}},
			If[tb==4,out=uu,
			If[tb==5,out=mixuuh,
			If[tb==6,out=uhuh,
			If[tb==7,out=dpurp]]]]]]];
		out
	];

(*
CalculateE;
input: segments (pairs of end-point vectors) OP, PQ, QO;
output: a list, with each element of the form {x,y,E};
note: the output list has as many elements as there are individual terms
in r^2, the square of r given by Eq. (4). 
*)
CalculateE[OP_,PQ_,QO_] :=
	Block[{i,j,k,l,start,end,intlist,out1,smeared,rsquared,out2,A1,A2,rTr,x,y},
		intlist={};
		(*out1={};*)
		out2={};
		(*
		If desired, replace rList[] with hList[] or jList[]
		to test the code with the simpler expressions h^2 or
		j^2 instead of r^2, cf. Eqs. (B13)-(B14).
		*)
		rsquared=rSquare[rList[OP,PQ,QO]];
		l=Length[rsquared];

		(*
		Use Monitor[] to visualize progress.
		*)
		Monitor[
			r2monmax=l;
			For[i=1,i<= l,i++,
				r2mon=i;
				(*Print[i];*)
				(*Print[rsquared[[i]]];*)
				(*Print[DateString[]];*)
				(*Print[{"start",SessionTime[]}];*)
				(*
				Calculate the smeared integrals I^{mn}_T,q(X,Y), see Eq. (96),
				for each element of the list rsquared. The result is
				the list rsquared[[T]] indexed by tensor basis index of T. Each
				element out this list is value of the integral including all
				dependence on \[Mu], truncated at terms up to and including O(\[Mu]^0).
				*)
				smeared=SmearedInt[
					rsquared[[i,3]](*# totalderivatives*),
					rsquared[[i,4]](*# iteratedint1*),
					rsquared[[i,5]](*# iteratedint2*),
					rsquared[[i,6]](*tv1*),
					rsquared[[i,7]](*tv2*)];
				(*
				Print[{"end",SessionTime[]}];
				Print[TableForm[smeared,TableHeadings->{{tb1,tb2,tb3,tb4,tb5,tb6,tb7}}]];
				*)
				(*
				Determine which tensor basis elements will be needed to calculate E.
				If 0 der. on h, only need tensor basis element 1;
				if 1 der ->  tb=2,3 and if 2 der. -> tb=4,5,6,7.
				*)
				If[rsquared[[i,3]]==0,
					{start=1,end=1},
					If[rsquared[[i,3]]==1,
						{start=2,end=3},
						{start=4,end=7}]];
				(*
				Compute the E matrices according to Eq. (89), mutiplying
				it including multiplying them by the smeared integrals
				I^{mn}_T(\[Mu];X,Y) and summing over the tensor basis.
				*)
				out1={};
				For[j=start,j<= end, j++,
					A1=rsquared[[i,1]];
					A2=rsquared[[i,2]];
					rTr=A1.TensorBasis[j].Transpose[A2];
					AppendTo[out1, smeared[[j]]*rTr]
				];
				out1=Plus@@out1;

				(*
				Calculate the vectors corresponding to the X,Y segments
				and append {x,y,E} to the output.
				*)
				x = rsquared[[i,6,2]]-rsquared[[i,6,1]];
				y = rsquared[[i,7,2]]-rsquared[[i,7,1]];
				AppendTo[out2, {x, y, out1 (*E*)}];
			],
			"Computing smeared integrals: "<>ToString[r2mon]<>" of "<>ToString[r2monmax]
		];
		out2
	];

(*
LastContraction;
input: a list; each element is of the form {xi,yk,Ejl};
output: sum of the tensor contractions \[Eta]_{ij,kl} x^i y^k E^jl
for each element of the input list;
note: the contraction uses formula from Eq. (93).
*)
LastContraction[list_] :=
	Block[{eta,i,l,out,x,y,E},
		eta={{-1,0},{0,1}};
		l=Length[list];
		out={};
		For[i=1,i<= l, i++,
			x=list[[i,1]];
			y=list[[i,2]];
			E=list[[i,3]];
			(*
			The contraction \[Eta]_{ij,kl} x^i y^k E^jl for each element
			in the list is performed and added to out.
			*)
			AppendTo[out,1/2 ((x.eta.y)( Tr[E.eta])+y.eta.E.eta.x-x.eta.E.eta.y)];
			(*Print[{"last contraction" ,i,Simplify[out[[i]]]}];*)
		];
		(*All elements are added.*)
		out=Plus@@out;
		out=Map[Collect[#,{\[Mu],Log[\[Mu]]},Factor]&,out];(*This is faster than Simplify[].*)
		out
	];


(* ::Subsection:: *)
(*Top-level routine to compute r^2*)


(*
FinalRoutine;
input: vrel - relative velocity, s - reception time;
output: the vacuum expectation value of <r^2> in the given
experimental geometry;
note: the calculation uses the Updated Master Formula Eq. (96)
and the logic of the calculation is summarized at the end
of Sec. IV-D. 
*)
FinalRoutine[vrel_,s_] :=
	Block[{t1,t2,matrixE,out,O,P,Q,OP,PQ,QO,taucl2vdotw2},
		t1=TimeUsed[];
		(*
		First, determine the geometry of the geodesic triangle
		underlying the thought experiment. We evaluate the vectors
		V and W, as well as the end points of the OP, PQ and QO segments
		as described in Apx. B and Fig. 8.

		Each vector is stored as a 2-element list of u-uh coordinates.

		A segment is stored as a 2-element list of vectors,
		corresponding to its end points.
		*)
		O = {0,0};
		P = {s/(1+vrel),s*vrel/(1+vrel)};
		Q = {s,0};
		OP={O,P};
		PQ={P,Q};
		QO={Q,O};
		taucl2vdotw2 = s^4*vrel^2/(1+vrel)^2;
		(*Simplify the vectors.*)
		{OP,PQ,QO,taucl2vdotw2}={OP,PQ,QO,taucl2vdotw2}//Simplify;
		(*Print[{OP,PQ,QO,vdotw2}];*)
		(*Do the actual calculation*)
		(*
		Next, we evaluate <r^2> using Eq. (96). For each X,Y pair compute
		the corresponding x,y vectors and do the sum over m,n,T. The
		results are stored as a list in matrixE. By this time, the sum
		over powers of \[Mu] has already been taken into account and truncated
		at so the total result is correct up to and including order O(\[Mu]^0).
		*)
		matrixE=CalculateE[OP,PQ,QO];
		(*Print[matrixE];*)
		(*
		Next we evaluate the final tensor contraction in the X,Y sum
		and perform the sum itself.
		*)
		out=LastContraction[matrixE];
		(*
		Finally, the result is normalized according to Eqs. (4) and (B11)-(B12).
		*)
		(*out=1/(s exp vdotw)^2 out;*)
		out = (1/taucl2vdotw2)*out;
		t2=TimeUsed[];
		(*Print[t2-t1];*)
		out=out//TrigToExp/.PolyLog[2,x_]:> Re[PolyLog[2,x]]//Simplify;
		out
	];


==> anc/readme.txt <==
The following files should be included in the same directory together
with this one:
- readme.txt (this file)
- MainCalculation.m
- SegmentIntegrals.m
- RunTables.m
- GenerateTables.m
- If not included, the following will be generated automatically:
  * tables-nonparallel-1.m
  * tables-nonparallel-2.m
  * tables-parallel.m

The Mathematica package MainCalculation.m is serves as the interface
between the user and the rest of the code. Once executed, the package
MainCalculation.m reproduces the results of Sec. V of the paper

Quantum astrometric observables II: time delay in linearized quantum gravity
Béatrice Bonga, Igor Khavkine
http://arxiv.org/abs/1307.0256v2

When executing MainCalculation.m, the presence of the tables-*.m files
reduces the calculation time by about 45 min on a 2GHz CPU.  If the
files tables-*.m are missing, they are automatically regenerated. Please
consult the documentation within MainCalculation.m for more details.

By default, MainCalculation.m computes the value of the <r^2> observable
at v/c = 1/3, 2/3, 1. These values are controlled by the parameter Num
(set to 3 by default). The computed values are then compared against the
analytical formula quoted in the paper. To gain more confidence on the
exactness of the formula, the calculation can be simply rerun with, say,
Num=20 or a larger number. Note that the total calculation will take
approximately Num*20 minutes on a 2GHz CPU.

Each of the other Mathematica package files (SegmentIntegrals.m,
RunTables.m, and GenerateTables.m) contains its own documentation with
references to the steps of the calculation described in the above paper.

